Two loop five point integrals: light, heavy and large spin correlators

We evaluated all two loop conformal integrals appearing in five point correlation functions of protected operators of $\mathcal{N} = 4$ Super Yang-Mills in several kinematical regimes. Starting from the correlation function of the lightest operators of the theory, we were able to extract structure constants of up to two spinning operators for small and large values of polarizations and spin. We conjectured an universal all loop behaviour for the large spin small polarization structure constants and comment on the subtleties of analytically continuing it from finite to large spin. We also consider correlation functions of heavier operators that get factorized in the more fundamental object called decagon. We fixed this object at two loops in general kinematics and studied its physical properties under OPE and null limits.

==> MathematicaFILE/IntegralsAndData.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83274,       1564]
NotebookOptionsPosition[     80309,       1511]
NotebookOutlinePosition[     80710,       1527]
CellTagsIndexPosition[     80667,       1524]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Supplemental material", "Title",
 CellChangeTimes->{{3.9137040201378126`*^9, 
  3.9137040286916065`*^9}},ExpressionUUID->"2a21fa13-5668-46d9-8351-\
789c66153f18"],

Cell[CellGroupData[{

Cell["Definition of integrals", "Section",
 CellChangeTimes->{{3.913704429450262*^9, 
  3.9137044326059704`*^9}},ExpressionUUID->"b1f8e69a-ec61-4a6e-9be4-\
4fd447cacb66"],

Cell["Five point integrals:", "Text",
 CellChangeTimes->{{3.913704438926496*^9, 
  3.913704467353004*^9}},ExpressionUUID->"7ab8744a-0be6-4732-a953-\
bf4b1271d653"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QdcU1f7B3BuBkNQAjhBUUHjntRJ1VK1TlTco07cuHG0WrFaFWe1VVuc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     "], {{0, 296.4}, {562.8, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{120., 120.},
     SmoothingQuality->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{290.40000000000003`, Automatic},
   ImageSizeRaw->{562.8, 296.4},
   PlotRange->{{0, 562.8}, {0, 296.4}}], ";"}]], "Input",
 CellChangeTimes->{
  3.913705005537601*^9},ExpressionUUID->"04be01f5-2851-4310-afce-\
bc8c82bfa994"],

Cell["Cross-ratios", "Text",
 CellChangeTimes->{{3.913704947632229*^9, 
  3.913704950480547*^9}},ExpressionUUID->"b57a064e-4b40-4170-b916-\
6d47fb21be46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"3", ",", "5"}]]}], 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "5"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "3"}]]}], 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "4"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"2", ",", "5"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"3", ",", "4"}]]}], 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"2", ",", "4"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"3", ",", "5"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"4", ",", "5"}]]}], 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"3", ",", "5"}]]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "5"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "4"}]]}], 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "5"}]]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9137050296255026`*^9, 3.9137050326552877`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5115c044-5d0c-4d9b-8365-26275bda6075"],

Cell["\<\
Prefactors we stripped out to write them as function of cross-ratios:\
\>", "Text",
 CellChangeTimes->{{3.9137044463497543`*^9, 
  3.91370446433709*^9}},ExpressionUUID->"e5e6169d-3b95-4135-99b0-\
1c1810bff2a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactors", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<prefactors.wl\>\""}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9137050380705814`*^9, 3.9137050445498524`*^9}, {
  3.9137050913806396`*^9, 3.9137050945524*^9}, {3.913705125039568*^9, 
  3.9137051373994226`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"69d0e5e9-9efb-4bda-9e41-e33be84f2550"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals in Plane Kinematics", "Section",
 CellChangeTimes->{{3.91370403208816*^9, 
  3.9137040388874474`*^9}},ExpressionUUID->"d30c9869-893a-479d-baf8-\
4c6603faadec"],

Cell["Plane cross-ratios", "Text",
 CellChangeTimes->{{3.913704250848034*^9, 3.913704253320551*^9}, {
  3.9137045203423357`*^9, 
  3.913704522556259*^9}},ExpressionUUID->"f32f926b-6148-4ead-a321-\
6f8319c0097e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repUtoPlane", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      RowBox[{"z2", " ", "zb2"}]}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "yb4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y4", "+", "z2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "yb4", "+", "zb2"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      FractionBox[
       RowBox[{"y4", " ", "yb4"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y4", "+", "z2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "yb4", "+", "zb2"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "yb4"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y4", "+", "z2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "yb4", "+", "zb2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "yb4"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91370426758037*^9, 3.913704282957734*^9}, {
  3.913704936700511*^9, 3.913704937628519*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a74fb242-ae96-4725-9fb8-028b24477f26"],

Cell["Plane integrals", "Text",
 CellChangeTimes->{{3.892544285943359*^9, 3.892544290687002*^9}, {
  3.913704874387225*^9, 
  3.9137048760034337`*^9}},ExpressionUUID->"a46334d0-ce36-4a8c-89da-\
65451c24d949"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intsPlane", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<intsPlane.wl\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8888975398864727`*^9, 3.888897540150358*^9}, {
   3.892538227541045*^9, 3.892538228092589*^9}, 3.8925383362690496`*^9, {
   3.8928677070982313`*^9, 3.8928677114737473`*^9}, {3.9137042298678226`*^9, 
   3.9137042306176815`*^9}, {3.913704349379241*^9, 3.9137043555442333`*^9}, {
   3.9137044711592236`*^9, 3.9137044940316944`*^9}, {3.913704715798806*^9, 
   3.913704716996544*^9}},ExpressionUUID->"e22d503a-978c-482a-9272-\
067d60f01b0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals in OPE limit", "Section",
 CellChangeTimes->{{3.913704048472889*^9, 
  3.913704052718254*^9}},ExpressionUUID->"db0de598-eaee-42c3-b780-\
152773868885"],

Cell["OPE cross-ratios", "Text",
 CellChangeTimes->{{3.9137045257450457`*^9, 
  3.9137045296082563`*^9}},ExpressionUUID->"3fdf466c-115b-4bc0-abeb-\
33506cf09191"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repUtoOPE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["\[ScriptU]", "2"], " ", 
        SubscriptBox["\[ScriptU]", "4"], " ", 
        SubscriptBox["\[ScriptU]", "5"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "3"]}], ",", 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      RowBox[{"1", "-", 
       SubscriptBox["\[ScriptU]", "4"]}]}], ",", 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      RowBox[{"1", "-", 
       SubscriptBox["\[ScriptU]", "5"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913704709829214*^9, 3.913704722142441*^9}, {
  3.913704854866644*^9, 3.913704863340577*^9}, {3.9137049264146576`*^9, 
  3.913704931749946*^9}},ExpressionUUID->"b7a6dc8c-4724-404c-ba78-\
356a2ccfb914"],

Cell["OPE integrals", "Text",
 CellChangeTimes->{{3.913704878776253*^9, 
  3.913704881700207*^9}},ExpressionUUID->"e134f8cc-8e05-46de-a17a-\
0b116d239852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intsOPE", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<intsOPE.wl\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913704709829214*^9, 3.913704722142441*^9}, {
  3.913704854866644*^9, 
  3.913704863340577*^9}},ExpressionUUID->"f33237ce-dc7c-4bce-9de6-\
312b094b7856"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals in Open-Box limit", "Section",
 CellChangeTimes->{{3.913704040750972*^9, 
  3.9137040464786067`*^9}},ExpressionUUID->"daa360df-3932-49bb-8ee8-\
64ec85537225"],

Cell["Open-box cross-ratios", "Text",
 CellChangeTimes->{{3.9137053305992103`*^9, 
  3.913705335397488*^9}},ExpressionUUID->"fa8b635b-076f-4f7b-b36b-\
877e2e20ecca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repUtoOPE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "1"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "1"]}], ",", 
     RowBox[{
      SubscriptBox["u", "2"], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{
        SubscriptBox["\[ScriptU]", "2"], " ", 
        SubscriptBox["\[ScriptU]", "4"], " ", 
        SubscriptBox["\[ScriptU]", "5"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["u", "3"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "3"]}], ",", 
     RowBox[{
      SubscriptBox["u", "4"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "4"]}], ",", 
     RowBox[{
      SubscriptBox["u", "5"], "\[Rule]", 
      SubscriptBox["\[ScriptU]", "5"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913705341797414*^9, 
  3.913705374785592*^9}},ExpressionUUID->"d6015906-5b36-4efd-9032-\
cc63d7258a2a"],

Cell["Open-box integrals", "Text",
 CellChangeTimes->{{3.913705378625993*^9, 
  3.913705383769825*^9}},ExpressionUUID->"09b416c4-2ef1-4bb2-9fc3-\
719034134a84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intsOpenBox", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<intsOpenBox.wl\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9137052405077057`*^9, 3.9137052440636597`*^9}, {
  3.913705306487996*^9, 3.913705317304479*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"079876be-1375-4f53-a6ef-81389c119b38"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extracted data", "Section",
 CellChangeTimes->{{3.9137040716177645`*^9, 
  3.9137040791719265`*^9}},ExpressionUUID->"a6a6b285-ff18-45a0-9455-\
8a0301e4f9bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data.wl\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"data", "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.913705583927082*^9, 3.913705586422295*^9}, {
  3.9137077918984885`*^9, 3.9137077930417547`*^9}, {3.913708210352387*^9, 
  3.913708290696103*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"082bb946-2912-4f59-9f4b-b4c944757628"],

Cell[BoxData["1361"], "Output",
 CellChangeTimes->{3.9137082911215796`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"32350fa4-c0a0-4ad2-b059-7b43ae9e892b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 573.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"93deb941-ea81-4861-8c36-1b08923ba0d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 168, 3, 98, "Title",ExpressionUUID->"2a21fa13-5668-46d9-8351-789c66153f18"],
Cell[CellGroupData[{
Cell[773, 29, 170, 3, 67, "Section",ExpressionUUID->"b1f8e69a-ec61-4a6e-9be4-4fd447cacb66"],
Cell[946, 34, 163, 3, 35, "Text",ExpressionUUID->"7ab8744a-0be6-4732-a953-bf4b1271d653"],
Cell[1112, 39, 68091, 1123, 167, "Input",ExpressionUUID->"04be01f5-2851-4310-afce-bc8c82bfa994"],
Cell[69206, 1164, 154, 3, 35, "Text",ExpressionUUID->"b57a064e-4b40-4170-b916-6d47fb21be46"],
Cell[69363, 1169, 2152, 71, 47, "Input",ExpressionUUID->"5115c044-5d0c-4d9b-8365-26275bda6075"],
Cell[71518, 1242, 220, 5, 35, "Text",ExpressionUUID->"e5e6169d-3b95-4135-99b0-1c1810bff2a2"],
Cell[71741, 1249, 451, 10, 28, "Input",ExpressionUUID->"69d0e5e9-9efb-4bda-9e41-e33be84f2550"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72229, 1264, 175, 3, 67, "Section",ExpressionUUID->"d30c9869-893a-479d-baf8-4c6603faadec"],
Cell[72407, 1269, 211, 4, 35, "Text",ExpressionUUID->"f32f926b-6148-4ead-a321-6f8319c0097e"],
Cell[72621, 1275, 2111, 65, 89, "Input",ExpressionUUID->"a74fb242-ae96-4725-9fb8-028b24477f26"],
Cell[74735, 1342, 208, 4, 35, "Text",ExpressionUUID->"a46334d0-ce36-4a8c-89da-65451c24d949"],
Cell[74946, 1348, 660, 13, 28, "Input",ExpressionUUID->"e22d503a-978c-482a-9272-067d60f01b0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75643, 1366, 167, 3, 67, "Section",ExpressionUUID->"db0de598-eaee-42c3-b780-152773868885"],
Cell[75813, 1371, 162, 3, 35, "Text",ExpressionUUID->"3fdf466c-115b-4bc0-abeb-33506cf09191"],
Cell[75978, 1376, 1039, 29, 28, "Input",ExpressionUUID->"b7a6dc8c-4724-404c-ba78-356a2ccfb914"],
Cell[77020, 1407, 155, 3, 35, "Text",ExpressionUUID->"e134f8cc-8e05-46de-a17a-0b116d239852"],
Cell[77178, 1412, 372, 10, 28, "Input",ExpressionUUID->"f33237ce-dc7c-4bce-9de6-312b094b7856"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77587, 1427, 174, 3, 67, "Section",ExpressionUUID->"daa360df-3932-49bb-8ee8-64ec85537225"],
Cell[77764, 1432, 165, 3, 35, "Text",ExpressionUUID->"fa8b635b-076f-4f7b-b36b-877e2e20ecca"],
Cell[77932, 1437, 886, 26, 28, "Input",ExpressionUUID->"d6015906-5b36-4efd-9032-cc63d7258a2a"],
Cell[78821, 1465, 160, 3, 35, "Text",ExpressionUUID->"09b416c4-2ef1-4bb2-9fc3-719034134a84"],
Cell[78984, 1470, 404, 9, 28, "Input",ExpressionUUID->"079876be-1375-4f53-a6ef-81389c119b38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79425, 1484, 163, 3, 67, "Section",ExpressionUUID->"a6a6b285-ff18-45a0-9455-8a0301e4f9bc"],
Cell[CellGroupData[{
Cell[79613, 1491, 499, 11, 48, "Input",ExpressionUUID->"082bb946-2912-4f59-9f4b-b4c944757628"],
Cell[80115, 1504, 154, 2, 32, "Output",ExpressionUUID->"32350fa4-c0a0-4ad2-b059-7b43ae9e892b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MathematicaFILE/data.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{\[ScriptCapitalC][0, 0, 0] -> 1, \[ScriptCapitalC][0, 2, 0] -> 
  1 - 6*g^2 + g^4*(66 + 36*Zeta[3]), \[ScriptCapitalC][0, 4, 0] -> 
  1 - (1025*g^2)/126 + g^4*(3532955/31752 + 50*Zeta[3]), 
 \[ScriptCapitalC][0, 6, 0] -> 1 - (7742*g^2)/825 + 
   g^4*(189088963/1306800 + (294*Zeta[3])/5), \[ScriptCapitalC][0, 8, 0] -> 
  1 - (14380057*g^2)/1401400 + g^4*(29113728110377/169682857344 + 
     (2283*Zeta[3])/35), \[ScriptCapitalC][0, 10, 0] -> 
  1 - (36447426763*g^2)/3333166200 + 
   g^4*(2158130635015759060789/11109996916822440000 + (7381*Zeta[3])/105), 
 \[ScriptCapitalC][0, 12, 0] -> 1 - (2048018001497*g^2)/178388491050 + 
   g^4*(435771907729880824453812721/2036637039302139526560000 + 
     (86021*Zeta[3])/1155), \[ScriptCapitalC][0, 14, 0] -> 
  1 - (10798100472033143*g^2)/904429649623500 + 
   g^4*(1009832217015479941030422598194397/4362629285963130526356012000000 + 
     (1171733*Zeta[3])/15015), \[ScriptCapitalC][0, 16, 0] -> 
  1 - (4719346919499278167*g^2)/382626943534836000 + 
   g^4*(24133250351965277863437515777528864489/
      97602251945873717772497031264000000 + (2436559*Zeta[3])/30030), 
 \[ScriptCapitalC][0, 18, 0] -> 1 - (8200194683056870873*g^2)/
    646661910418524000 + g^4*(656533604217600306027029477380393153091/
      2509029758316810951701054031456000000 + (14274301*Zeta[3])/170170), 
 \[ScriptCapitalC][0, 20, 0] -> 1 - (897587188769037197927*g^2)/
    69099705099681800544 + g^4*(492288920541261833045597229918720923414071139/
      1790538466823621637320602649885174510976000 + 
     (55835135*Zeta[3])/646646), \[ScriptCapitalC][0, 22, 0] -> 
  1 - (5270785492411998510902837*g^2)/397248195948062003344800 + 
   g^4*(98118578057365200666814050955440742921347110903/
      341571708190454253360244778047955771401920000 + 
     (57279591*Zeta[3])/646646), \[ScriptCapitalC][0, 24, 0] -> 
  1 - (49463409493305968416382293*g^2)/3658067368835802070059912 + 
   g^4*(100932692157381391657990137292348788452903917258781992907/
      337838339803712517360826604775332867478352465018368000 + 
     (1347822955*Zeta[3])/14872858), \[ScriptCapitalC][0, 26, 0] -> 
  1 - (330186752014618869919535882029*g^2)/24006067107984951084768172500 + 
   g^4*(22419762698329135260681753695345698485458525706629363300267681/
      72424094095420870909227203398711983465671809688312640000000 + 
     (34395742267*Zeta[3])/371821450), \[ScriptCapitalC][0, 28, 0] -> 
  1 - (198569769868192611263003953172657*g^2)/
    14214902909597157931987553730000 + 
   g^4*(41350349429882204682909533273659679306191871049920921992927228591/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (315404588903*Zeta[3])/3346393050), \[ScriptCapitalC][0, 30, 0] -> 
  1 - (6082531144159164434236486117043231*g^2)/
    429293528588740949134078167090000 + 
   g^4*(205913834151685594396735731436171124544672913918290458276572363382128\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (9304682830147*Zeta[3])/97045398450), \[ScriptCapitalC][0, 32, 0] -> 
  1 - (153171401189849394992925668673508863909899*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(616748365146971673388451797739696580771277288215587078051708182808796\
637401354991/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (586061125622639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][0, 34, 0] -> 
  1 - (10387402892645299052796057253359796423111913*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(710004000022218485029333838913141870704734931837144195443606224926765\
27906219325719707/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (54062195834749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][0, 36, 0] -> 
  1 - (20158235267180388720694030175620865826751879*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(267724583711924916784363373923678638551483022484549813301283923434222\
574429015081663533/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (54801925434709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][0, 38, 0] -> 
  1 - (2035854443896227413577149287866208317954877482319*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(273398019131768058544135850188255396780616576423403630074380167155287\
7479950525324983826533664961/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (2053580969474233*Zeta[3])/
      20238376731300), \[ScriptCapitalC][0, 40, 0] -> 
  1 - (3961630316258832815206261205662896092376422920751*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(414582670465827120624816660746850414803348902954257648923162541041222\
92858049409463554262342261/11165258053483255638278904198192299206243089506339\
7678051267503973128210008156137673943040000 + (2078178381193813*Zeta[3])/
      20238376731300), \[ScriptCapitalC][0, 42, 0] -> 
  1 - (113477473197449519619307831541595597834632363864731*g^2)/
    7496850944230325441352776250585308262184703280000 + 
   g^4*(973374546863507545942304731086734361577921105036240552017929693997444\
06786278015690285494681770008407/25703402012589923859113441723363012169846535\
6626903752528898898571748665773122881458979548416000000 + 
     (12309312989335019*Zeta[3])/118539063711900), 
 \[ScriptCapitalC][0, 44, 0] -> 
  1 - (10371642180366088718498218935432313967164796101686841111*g^2)/
    679222192398211715312002881079279513862196301871280000 + 
   g^4*(593294045007154289726957342012644043194582794605502083261429444707399\
4695673021700806132612369189672759803663/153780928882077777489056563935231581\
39624613544774765580867161458379875930141819904459712934322961280000000 + 
     (5884182435213075787*Zeta[3])/56068977135728700), 
 \[ScriptCapitalC][0, 46, 0] -> 
  1 - (19803446449848573795237207886338904329304746209458250617*g^2)/
    1286186704754060482186558647150125036887988741841360000 + 
   g^4*(108262833194793915883101918899815573702900544710943915348729167113386\
78222114005571985391000320917226133100819/27571270658101812482816139495947699\
326384464438243756941160884090499546682357029303582024932723444160000000 + 
     (5943339269060627227*Zeta[3])/56068977135728700), 
 \[ScriptCapitalC][0, 48, 0] -> 
  1 - (224955797852464889815907151014651273141233074997156342813*g^2)/
    14495849136743467373214836997727684726967179238405940000 + 
   g^4*(122790393860464470393958330115500524306748249168465366849870746539882\
774958904581311045410904837363824989121400906081/3075177270313072238581959826\
09658435192391016718797106547202020661972385038881442535159860584541414221972\
480000000 + (282000222059796592919*Zeta[3])/2635241925379248900), 
 \[ScriptCapitalC][0, 50, 0] -> 
  1 - (865327545387215104123585808456089252900800204329392903236523*g^2)/
    55344914367215464275731408069832534259942215460443085380000 + 
   g^4*(161718899789578441757061525051361628365702597773346206361400027186594\
4131477142088923106750890478715929307934811140619278007/398606148960382241242\
77574728106934733197176501224976493666064274712810456683485350584798842892493\
80895832627379200000000 + (13943237577224054960759*Zeta[3])/
      129126854343583196100), \[ScriptCapitalC][0, 52, 0] -> 
  1 - (5217465394130030604620335453054628313643075412076901443202162139*g^2)/
    331329639565006518551759095539420180078084065222022211789590000 + 
   g^4*(385886509494679094094076679522750749135789014644294627413151672191978\
1905364560024388611268756031800431991614007670257817189631327/936783616463164\
86799389571316108366561899114806196604782444926222447043779901492717887606216\
82183363809412846116895411200000000 + (14063600165435720745359*Zeta[3])/
      129126854343583196100), \[ScriptCapitalC][0, 54, 0] -> 
  1 - (43858034044643734948297646862085257121235877509951335863540256430647*
     g^2)/
    2766261957127140395429788028683742988466921691536851723392070532500 + 
   g^4*(393005876828516453697100737394594324590004997907490459533462382982654\
01559342031911678592327266531180735417514781627171643297720877752406407/94030\
29768743580213862666145948183213720411791266387387607971714315551504885561044\
9402580989007359807013402123968810567124994739200000000 + 
     (250503836021181200128409*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][0, 56, 0] -> 
  1 - (7698810907421123343387932939378474165634924945599742354374723283963613\
3*g^2)/
    4824360853229732849629550322024447771886311430040269405595771008680000 + 
   g^4*(473471350937808926813938301607281924213078944264217222120881031125098\
827869179498323188742170316172252211900933253482085265305902057748263261597/1\
11717396682442476520902336480010364762212212492035948552170311937783067429545\
3507749352064730396441867126230634873438348012062496435200000000 + 
     (252476961434436524654789*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][0, 58, 0] -> 
  1 - 
   (148374614250831076076315581210856017848603025572606532422129514763332091*
     g^2)/
    9239877566355251050985409938792586410561918501602549878513934304760000 + 
   g^4*(176010951946058692957529349647328045812675492389432372352558526275682\
0733746878487064786995309475809008715407401590966283139447418639195494736253/
      40980161971792817658586668615721124609269972459373945046327570041182188\
68163931583008180555743301397932012306514420837192118938815564800000000 + 
     (254381445831833111660789*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][0, 60, 0] -> 
  1 - 
   (8517924121284373656652208233360947503593714137406061601602006527760156101*
     g^2)/
    527278914893157850958691999949786775330590791870138952903393529751960000 \
+ g^4*(4465887336712929674524140997201328276121707669457000010365335166039380\
67741287782154260997685395266964009851276722497992120083527608938310983545941/
      10265466612587298467663147073864824224598602583058564201527978220118443\
07827791664164132672092328496693338155055049076761398539196764953600000000 + 
     (15117092380124150817026911*Zeta[3])/134593224510794884734900), 
 \[ScriptCapitalC][0, 62, 0] -> 
  1 - (3506586474666004789510465775479201652952947573540865304783879081765173\
36574331*g^2)/
    2158205326549184399759022224994472250105641170203665748128880056627747476\
0000 + g^4*(75746395515128713946444397056228047529626177163118293466859163966\
24272520448524557358100050257309698406380390071968107084711069780914159958611\
78003856084901/17198216239551772317539716689266061016515605362653399008340449\
56195397864755577710340179444564157639883183288349192247448249412473431706692\
075289600000000 + (928551009361054917576341971*Zeta[3])/
      8210186695158487968828900), \[ScriptCapitalC][0, 64, 0] -> 
  1 - (4930001841714623596755962779526530414750002305115018076158974757461917\
0522852007*g^2)/3017527447395373417644724652194106155193575360908611559769186\
427798795553600000 + g^4*(226842125441234655939465078085738210272162502838044\
49031576197317797227667446701195100973354269559578436663042808054247808656977\
097945945095860266124668988663337/5089725316105147444212808999654537580465691\
72283003069000959836669276553406288309909665215805051349975703912986864619432\
89568392264183481167857515520000000000 + 
     (623171679694215690971693339*Zeta[3])/5473457796772325312552600), 
 \[ScriptCapitalC][0, 66, 0] -> 
  1 - (1056297411400430226547721665031830132579904653550839675587439580612433\
0992206404619*g^2)/6430936480799781646350600493832782356717770534091651412230\
47955261776144923200000 + g^4*(1242945323223951105196171943100345629151073196\
10049929578156697164579314915228789300993030161094226583741581675701331992402\
408048000717398606036502054443402129869401/2757129601338765355449381456881985\
81010988526228166371136484595227988898197115827435326056512942725983384689764\
706307667689611331155689441901472755932160000000000 + 
     (627182997016605479032920699*Zeta[3])/5473457796772325312552600), 
 \[ScriptCapitalC][0, 68, 0] -> 
  1 - (4766173839162781439038133002662079029056067318080466516415626715680131\
5432060724458891*g^2)/2886847386231021981046784561681535999930607192753742318\
950262271170113114560244800000 + 
   g^4*(253246531366208143966490564118675424700955944723378926545795610635832\
22846051632493690047706785340932457720713510951652390965105826497770602950326\
38668643501478649898544821/55559252209259222668268495112785178779807321216354\
54152902208593075226874226762889664375039245146937361028872996058335274841148\
377089367782179047582992423951360000000000 + 
     (42282054965723483771862604833*Zeta[3])/366721672383745795941024200), 
 \[ScriptCapitalC][0, 70, 0] -> 
  1 - (1284707181719314845548035924400816709502221334626072265134952898046384\
5808922410894543943*g^2)/7742849968450331209165340620859364795306838418536551\
40560138653942147380853109038400000 + 
   g^4*(184131286035093826627006451707087880210967368545600394630437760362826\
25128535644700276923413364401446820955422148292982159141237970238669427987930\
1606627731691179843150398304709/399678170892875300007688773758722556267252767\
02456738449479631563676461384702209462708469895081773036295705710621678001704\
3973057302276340917227929035876933181783040000000000 + 
     (42535343474848157886823113473*Zeta[3])/366721672383745795941024200), 
 \[ScriptCapitalC][0, 72, 0] -> 
  1 - (3301562148090098274827196907299385119278413956602481807643608942324159\
7038738451168394953*g^2)/1980299679906550970340054899530799489251231479849962\
234177401803410636705672512766400000 + 
   g^4*(887141858235504370127203673968980504095659257615922538465392752345411\
00344568281135020460236489911131762618761103595516093709382891372877387985616\
2132631801989817809353183194152051/190589119560766228121123750535519395146706\
28752102881474547025957847202550513620320163802457720425695491609967877582906\
06173016758258616428830145156117534655896750914560000000000 + 
     (9112469359293533278712889630349*Zeta[3])/
      78111716217737854535438154600), \[ScriptCapitalC][0, 74, 0] -> 
  1 - (1767595225102732304309364770187717549815090007025531912273056614049756\
54213432016897972048937*g^2)/105530169942220101209421525595996304782198125561\
20448745931374210375283004528820532145600000 + 
   g^4*(254459814647842087687837045120082846350967511418938574904877255755712\
44087880993294630428034541769158630710365858283724110458890693015652007954681\
032470236792726891046994621801878770172891/5412395749264453490844649458531558\
84355039550923746884908621808984200699205300463634508821670736959523163353345\
78985786382137417598066929672477810208408373484008003588645288960000000000 + 
     (668934292077295215167676426926677*Zeta[3])/
      5702155283894863381086985285800), \[ScriptCapitalC][0, 76, 0] -> 
  1 - (3595361260874585063675470186500009277057937776003830629300582752226153\
4549995089842420041256915083*g^2)/2136890964177009051399697413945888775165208\
064301385787012389895233101430870045398374694689600000 + 
   g^4*(684529166307498172309742380998123707220709212866582129707659190049699\
40976397640080750772213945718476296685129407484003054452301340732898032014735\
6043117100904373198808481224051393626114344105229/144199041877305706768287856\
31582195804899930538441833831521883564498374943443148442074052721491801277166\
30867387204780767081876729335099354364397873106587942520033944242010109823267\
840000000000 + (672559662384108370412072783887333*Zeta[3])/
      5702155283894863381086985285800), \[ScriptCapitalC][0, 78, 0] -> 
  1 - (1385145899476186620592220620625905956779031309131013417396420277557042\
8602952593099563007317269*g^2)/8196743245788297090140764917322166379613379609\
90174831995546565106674887176849021240772800000 + 
   g^4*(100650951132742836302578740193708099881629797289620364369369631336282\
84284168558254379252513477705878486913125119614136260462980755845427749126181\
254820047460382423259921741498311520544557279/2100465279126388643549079493610\
02691947676370896881820097622519183964908645804845407554918668217524539574203\
92815906261628845562764345739382738749225890197411837175630974204451840000000\
000 + (61462860623241058403302042280303*Zeta[3])/
      518377753081351216462453207800), \[ScriptCapitalC][0, 80, 0] -> 
  1 - (1362971455325450193620726526927226645886109320096145397280459222516221\
6932912238295948686624179203543*g^2)/8031472311723467655912256674294199538901\
23503682729936858020359714429001426702214425495098033600000 + 
   g^4*(487582662078299669908517772525558215854933847654450236911400566304091\
71850674368794595036608394539493302701379271318972062555533178149870266557274\
62487821691298361078753750256366479772240316643424800143/10083079266164351778\
64857378100972193895027326601023312885624785777918586765902348038969379384333\
11264469285888940009823308457800576417260061331235204640431883679723851094808\
28031250118868480000000000 + (4880292608058024066886120358155997*Zeta[3])/
      40951842493426746100533803416200), \[ScriptCapitalC][0, 82, 0] -> 
  1 - (2177033820456212624565521829963365422093269901947193364410068428071131\
391879702147142513890243422861863*g^2)/12775846859239149814579460827795941748\
4473501435217871763089672401320555492009028157347129871537600000 + 
   g^4*(461012420289997814956985792001373976856813105553773587659841631742781\
19253272397239970685405440916987170253339266193648322449011410197077600823381\
22634606320768914491591426911974212383124972918950352425929/94497099614633649\
24499940702481970450518313823243444594591572185803520250287896726471930204862\
17185683729602262054072291917879109818701893401641500828797020229858092130840\
9414595853550761597440000000000 + (44139711531918267321142140457772773*
       Zeta[3])/368566582440840714904804230745800), 
 \[ScriptCapitalC][0, 84, 0] -> 
  1 - (2514612366806755029559453262349302614439552071829691343846578384708448\
761915543392385923129921393930107522369*g^2)/14698139105220850013130530242328\
6025317439837881665058402179433779840450233003182560986051073398761908800000 \
+ g^4*(6154451675183569913382955913819520745493937264544476000374307786153931\
30280893241845305254639852720107219096726047112679958153095098210941726699095\
8225667883261701464596113228600506381615559508989544206270755433081051/125073\
06445898137178899347066014267421500750490790243395370109078946555598235107535\
94928101146658609357658880480446479301914481618343106082395260479496803536369\
2185323797966295951037242826948462726737615360000000000 + 
     (3681181948368536301765969745576439759*Zeta[3])/
      30591026342589779337098751151901400), \[ScriptCapitalC][0, 86, 0] -> 
  1 - (3281705309976252707600245713774369326895390401061291298854674083548310\
3385694955486648110379295149002328926877*g^2)/1910758083678710501706968931502\
71832912671789246164575922833263913792585302904137329281866395418390481440000\
0 + g^4*(19927782790151229850518977194860378694944757741999205910512355247733\
53777802315663959562678291500627758121382850705364126720733234135227368082353\
0476173426872274394491462998295974393182833005559912468057413134006328387941/
      40160960997778918481445803428971812690438909825927471542533420252497390\
02593293029793314132781920794647442665222713645038447400476499713630571181399\
6642361552815607074715269776298780586717331513815554482920960000000000 + 
     (3698356445237207772956045432953649519*Zeta[3])/
      30591026342589779337098751151901400), \[ScriptCapitalC][0, 88, 0] -> 
  1 - (7043490701808773121445087222505762330697709363879759518032972784535396\
18525116623639044797715101646391565589439*g^2)/408558722836020908398692345690\
97449217170158981511369436084460812128908969823210487373414803424853605188800\
000 + g^4*(417509320561879210219807725437318727466883558274663820961828600474\
63487771444061869740265270581894095051061466755571521825467073804196843759979\
38430371142657953868470209800941613850709424939190417236511112598151075652230\
57/83460115002700276250114290866574114392965581706741675632882906716998726467\
28704317482168195179467125950236250485775555522740908581446529615850358346269\
79019571796575276523570286788804821265822727360373141822720000000000 + 
     (40866521918642154860585199122889549709*Zeta[3])/
      336501289768487572708086262670915400), \[ScriptCapitalC][0, 90, 0] -> 
  1 - (1002345026231786028847280167527150612923140834434168571064180140846108\
694009407163938522063042570198731634600860442861*g^2)/57927866220155776916126\
15305690594024960766444336672875727727752262428274304456739841678253976915950\
7799386779200000 + g^4*(84600383622786969849406553085611289085985227361877641\
26842055076138683728893468153245103755941649896978866216560700036042247280373\
88348900682325674249449463506297575932231809487235926111526550276089619667257\
539179354844351044449388007/1677818842410132368557532088147490241164742930533\
04613872698728297769249135116120623107281984578091611256922888675082140245712\
98470572580810562883450271878925060206934058650172747062336969664202971058546\
11299465779874776320000000000 + (3653182778990767589396015372875328285861*
       Zeta[3])/29948614789395393971019677377711470600), 
 \[ScriptCapitalC][0, 92, 0] -> 
  1 - (1820752149152204475300994660344048324416340661644630619273385523419974\
66714071443703337524655681141490533845797849878441*g^2)/104849437858481956218\
18833703299975185178987264249377905067187231594995176491066699113437639698217\
870911689007035200000 + g^4*(139653470350372916374987446660440918901587898112\
65875598551501170886131240203814473120843423477536090675610464135756810538968\
95120607513916726129783647191070332812098584548218735019096799762785902511750\
6388523141449959935642024726416227301/274835115480991732631566543698999638953\
99071573596562275417415188816091854577696138668088325483814296381940253779421\
82998294901545972141599674253123571785127319487196833477191546832546107315844\
7676742451460390899207238773509760000000000 + 
     (3668893996878372053122809260004199377461*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][0, 94, 0] -> 
  1 - (1827117891535986649007055060500013184596820259595452390584235126120166\
82291167554101958146708000635214248041476076474041*g^2)/104849437858481956218\
18833703299975185178987264249377905067187231594995176491066699113437639698217\
870911689007035200000 + g^4*(703542401354747239723175753313508066982970874768\
05312612737782244546033956432621449158726742413303880207520238519607240986304\
66514446250036412339274972885984344584437519386188806342658528457488091160615\
540833481456655270761795639908476763/1374175577404958663157832718494998194769\
95357867982811377087075944080459272888480693340441627419071481909701268897109\
14991474507729860707998371265617858925636597435984167385957734162730536579223\
838371225730195449603619386754880000000000 + 
     (3684269126502577787295988888472646995861*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][0, 96, 0] -> 
  1 - (9024985154206602632587773612648022603082012240160027496764288500972266\
2454786547944403956385693197815084942346941098627*g^2)/5161402739940735473627\
31246734612180507522311204028654605111536400681463584998386476975925046999900\
3464259279236400000 + g^4*(87933061947678422409147163777048139851393041470472\
28098648615305711759269737100396291221726181711925193197187861344057074989449\
92556156291873415583244582083112276270835410459077242629743470145945368879683\
527484684497839177998865798733503529/1704965007607534811033211449579458956944\
29338731236252672037874121067037423207385751472085059321930806046901885110356\
08963468390400443778968683843673252807861365452214293902676130513017670909016\
12830679343992382432104202693437440000000000 + 
     (3699322246041458103739317199996707235031*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][0, 98, 0] -> 
  1 - (1644333120577131119805235750273829744404768651233699135595138304461051\
52828898611106628150443908834017803235524431630597234399*g^2)/937278220735975\
93537723609200151143923428854324091018295764242807684429493815121494384023040\
20738580353876602758710506800000 + 
   g^4*(292056010969531638899363427726593524345777054472530484908148107286551\
65733250412083340680321175634505471450480153121987408481628748158373238655529\
97583394335134252329246452001542179988805909378079299196380961354243040201505\
380675327265023208462876507001/5622338963622379711283726867944085467812660047\
78458782161881417234519092079629059256338729756372957233836038604520908663102\
27759085234092690180686325231048447108012982068046668790827380499468104711236\
79895261533713336618995546901037622159360000000000 + 
     (360264457021270114060513483605065190394007*Zeta[3])/
      2905015634571353215188908705638012648200), 
 \[ScriptCapitalC][0, 100, 0] -> 
  1 - (5122548612969707563943388525432302785890024010877626405347771876879213\
52620523589471410666478371152848476354427724550036837699*g^2)/291042519505049\
22451163395259196239962219258424295763883159173154769526253037894716390786972\
239605114107962333302948752323200 + 
   g^4*(354479782993764535503950196408344029839193465288495904181556014332076\
28703369490512490748235043651129052491346796705280727520592029388691022723428\
63113663702513868034971027371586061633492757086425279994293234303122597890891\
360736002015966972877630873182933/6776459852787756663743975993310837567813700\
36959897139129831957608483663683458606087292594741002025472561375317757192311\
71471303661774959331161113258584773693118912183033461406779458176796818012208\
14895797572134289065591535053044683068619178065920000000 + 
     (14466636279520351160221518043104131447711*Zeta[3])/
      116200625382854128607556348225520505928), 
 \[ScriptCapitalC][0, 102, 0] -> 
  1 - (2544704223323973558038774703393713282106803117758666327093934302316470\
99706438000450877181452093634505244130266810512708701554101*g^2)/144122560265\
58287083704747331993244847310614329429178998645957541349705694526192427276816\
403097874357719190473884630107885872000 + 
   g^4*(350083964616078235102572095693832394406964337878232529631677596804344\
95385946433774279556278097393145938009270895464224036150417890434963408990439\
42856490272446628498222547762411063159101861551343090541617983285552662774589\
8258308138873340501087169782421058117/664681996080210129436912341595154185081\
11825219560483755870585890615337020312790664855036679309229816652795939935258\
60363007826957335347949627031050329671263078711417146052776329055081949482305\
4712064059144930824822887677485137655386090906040704122880000000 + 
     (1466680552926312970266451896162877432149019*Zeta[3])/
      11736263163668266989363191170777571098728), 
 \[ScriptCapitalC][0, 104, 0] -> 
  1 - (2708046875341705777867769967444081799573413669565508700672508045549044\
67662073908415950765649833360559744781971716708176376003944951*g^2)/152899624\
18575686767102366444511633458511830742091415999663496355617902771322837546097\
974522046534906104289173744204081456121604800 + 
   g^4*(396665101935268750849963029745752749320911581845220145756606446216167\
47454786639545891042367606662145094965686293642334124879170562698478807270356\
93321272277186261333093508335363952101187582625881180948998563987328111284046\
137430536611309181216546456432975457923344097/7481054424366619673324851796630\
75488617169157497955087950942336397492581374811948489801011554356828729574065\
41529364388013951073394364282417206596612895984109989174234454674564833109537\
09414309746954011185198071017872677064996107519978926620969470890476257280000\
000 + (151628729214843927768244125436857365638449733*Zeta[3])/
      1208835105857831499904408690590089823168984), 
 \[ScriptCapitalC][0, 106, 0] -> 
  1 - (1339088605578583345683364340513080616125918246347515913981364117591334\
7878328182347597236813389434469946520105205730478016252304753349*g^2)/7537808\
57551278015854812925185036135454672029575067471011448067998919973072224000520\
250613119583847006543227957950247940944312760000 + 
   g^4*(776301051330651954440697097705566661132031947919077183315521959009936\
32733509525866534984477787122820532133628839027296055410661067643879408979863\
02979570486866733800810732296212821394429528161315115110824244018870887937595\
9318848343315980534288086937614096852106258789/145455508789949460422786150247\
96831089494710481686810407312387002687032585984803370912058186484199655808091\
08496562508480552500540916452186870667694909049746074254531440368838457915481\
57086572837909048620829855585547519196266351516681361600180007779506897305600\
000000 + (760893664482154975191407476065305792641722041*Zeta[3])/
      6044175529289157499522043452950449115844920), 
 \[ScriptCapitalC][0, 108, 0] -> 
  1 - (3526761541573825407319871084560710806997107200839698669845798732382719\
39698088307551375288185899498906739330265811391809145705676734991*g^2)/197936\
62931432527531013195367989630079863624005974650173417589290182648558953882068\
707223095426870331142003249749019240082273937590000 + 
   g^4*(861965058953665690898096008031670562233038170248468310116009494543450\
45281169715986755026445788702879849203829877517634135445139607192198825820359\
60806492127012142780126485861447779549812254387175604833051750360629445648926\
82840477525722788833413005443476732558524505950869/16047681218280084237340375\
29065713092564061898451329782975469380245604039428403516473872227230984331022\
35662990400743610125358160471014836285316522222260728898716101635927533572844\
89236262261838271657072222858142446923813472295300506975610376497725708829286\
73177600000000 + (81704399374878842092679986459517574603754626787*Zeta[3])/
      646726781633939852448858649465698055395406440), 
 \[ScriptCapitalC][0, 110, 0] -> 
  1 - (6314502966464401834573691327409224238960675588569053277757168868562182\
459442405120266031777105341011418302122562531015854603878705134193*g^2)/35337\
11634685948303470590145260477760764233160255218913754686376508791097354336181\
19174331475231624950109903246082791271851985954180000 + 
   g^4*(919890162140444320096816102590142285469378041784951547414340688856397\
63191342850924273515703778143781683476427495337459976079902417023823009775101\
29484918490211263076861744564983563802746500699193103334008131341818692861219\
7783563959461442996434955835539543603705078570276308439/170192424424241643416\
08226198940654267465496038734670185525647319855687042816298388533809777978953\
44755305122189386147335672166596426096776390033927859500958216552980316801064\
49350447364017685559046320866838680507263997416743518337228177673373323559860\
312815777550745600000000 + (812425573941376284756780362571245808659649778037*
       Zeta[3])/6408474472554494901538690253796462548918118360), 
 \[ScriptCapitalC][0, 112, 0] -> 
  1 - (1209685857043613044663248016871488795301575929764666407831096756510255\
9232236900197514496089952837285642958355933348683843475897994885824999*g^2)/6\
75045246291900481929535815147352010043903032659586350087381964582914762335660\
553466172105217428314055137381896570050045195195539939040000 + 
   g^4*(233235294320905371763211714662005082051788532610311352612881289987531\
71494428430808448325660949267477063856118072750206116836880206334643361975691\
71654405752410976319909756435981672857574571600614338067829920490602730564485\
36823165777730421429241182778178504406655577895370606487/42888102074474595891\
62258911572750990097666765379665158824936344575390799627005075802783437341479\
19636574909194103283655457865740746388096411852219844833928983641721789405500\
22258517810422111610759495374485646843413526602990525149287207770063988649160\
0652573898273996800000000 + (815184434573383335650686014939192934428778620497*
       Zeta[3])/6408474472554494901538690253796462548918118360), 
 \[ScriptCapitalC][0, 114, 0] -> 
  1 - (3516102661864448680560694740904565113879131843522785749909721239721525\
2927392979401493341911102464496357920736384771983155136886129321276135551517*
     g^2)/1956661174227589936603121120960954084288885706054868589668332129407\
34716225993926083656821581534466627260117508226777396915112156983232359952000\
0 + g^4*(19713645900990353018805961800101237045628788360229803203738025900779\
49220319195592080759445321538114887802984042594813921691042028524009257614219\
36882182165190361021076699061808768423834778238192354860008069414679112554986\
4386898420535162327920425045730436612712162014098950689268236726621663/360331\
57183338268810735946056003063947791348754409093467766755696991517094204705565\
97366720460288557252287453102693105952709418479047859847923604004869601150654\
79331937613687953667257856256478984593710767700505837178320949111647525337895\
1828139109609054362021650016628779227618099200000000 + 
     (92422098728954394895401052885520758853316071035681*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][0, 116, 0] -> 
  1 - (8073814106754701216177947125058450658700438550834532167349222677201234\
99135360100832003522363183389454845209830953494998208765327212252105602586799\
7*g^2)/4480754088981180954821147367000584853021548266865649070340480576342825\
00157526090731574121421713928576425669093839320238935606839491602104290080000 \
+ g^4*(1039902611340086465290986625452881258845204935503770117317755314530570\
31599378501365343795312021246000497411559372684654379486492889401876905999299\
45478538816370121061035027196413498110687481659884309995775521296356136008527\
0804824125904580198799828828370259128142472706809076577041173102439827103/188\
96147958514421547038037471228566764861261200299672705431564355059321479371889\
64585225081876579922308672063281583291692660346144597488182849617176193667539\
41488016461403994099782646692399460144310787863689822266074683288923639078762\
445612819443047008419798777348522029811475520740147200000000 + 
     (92723052988307480317436790993517488799788772043569*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][0, 118, 0] -> 
  1 - (1886222056966111660834838824064221663942873679665341754903376382580255\
27576546680616420093768879674405842918673545442979583032411669242357651211229\
4301*g^2)/1044015702732615162473327336511136270754020746179696233389331974287\
87822536703579140456770291259345358307180898864561615671996393601543290299588\
640000 + g^4*(567817499255851533976551099862327670168401194961287666259051586\
20011724899329539201663146468919601423259068222487121140690122908791787485064\
74009752736745276497747859277923956446586598731981926948575466981580965399003\
40980879969060929899729130160625997761621571571143348274691944649262279448861\
1341567/102585297651978943136714801627552766109755300930306893150517419727181\
55037936205169836728446999764740221549764349387532270283753184405303595872286\
68783780170472944292567316143568310010628367429177448836233185676100292848107\
2375441946934409874354743579040102455823473912476435194545461851340800000000 \
+ (93018884434841482250701215017315081260434614082769*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][0, 120, 0] -> 
  1 - (1494172701779571653805563665312226714894887252306068409900562668136104\
17604406267114809349573408551378148005255060972707301077008551638639656391232\
409*g^2)/82485868744824801266487680471458369821557341598990875960347220447868\
72590503191872584848958549085467978649994984671149139043682006865734341025350\
400 + g^4*(100819937096631390631248364691859673287334310427960689426984502363\
57644261930500833951991772699513844685969174921998749690097161496145631432322\
46282776043825469627987140687012452490298971091724762241553640799971838390563\
17971769454064966809217615130228034310249153140665897952299239969370389999459\
088943253/1811203116037049392463797547709936480004375513736018558946581709963\
95881394058501520111709373786373624460317263996785616796089645745255652616308\
27444057658563617197561955278407727498436195465284995744264837974237762219494\
62672305369211688590792962588296717230989922746732296314674496827086807859200\
00000 + (18661952910524692834612799443020757786224277983797*Zeta[3])/
      144831523079731584774774399735800053605549474936), 
 \[ScriptCapitalC][0, 122, 0] -> 
  1 - (7928543693872772248523114604420627977692304457072236757900981737637476\
10407195179855954364624024526574041777716696353599998911951315194707607902297\
4981323263*g^2)/4365747309519122393963665759164178503095077053638233874991628\
81129674434775169394426550906571653534617081623694302611614779229851969014197\
600332041071136000 + g^4*(284494519697115431166951021650079353606338203671258\
49145273264459147980270366069224634567280358707207096435761870817836192459655\
27763948990149315539542040357281835472491509338543043834905833796113323669777\
49634782864749145975966906637542037631410730560909105019028394943775087280477\
4949556127359531684347279728507189/508259988548625489873240301962866031413161\
42347559353323581300130250613928265836040488795668564793646250128776180378587\
00339166204573406608905187822335081966458126860399257221235791449009099580115\
55997524909112683175418758742815361517827382402230494710800708071041628071460\
5923885501369925869897125662146560000000 + 
     (2265019723834151723171808439976488625843199640447853*Zeta[3])/
      17524614292647521757747702368031806486271486467256), 
 \[ScriptCapitalC][0, 124, 0] -> 
  1 - (1589702695841907314818955649977855215809078586363744067487800838229118\
62643455576509504356208288054072546205449825104426620201664043527402291081753\
9864821127*g^2)/8731494619038244787927331518328357006190154107276467749983257\
62259348869550338788853101813143307069234163247388605223229558459703938028395\
20066408214227200 + g^4*(6976755825595911141235212981147979968857059273246815\
89631698500505780091608347666335518362850031554698081943604053565299988046423\
34880937790127990819398544588934195904624081091512632469531975454973533902390\
58660680947318092862493136652652879929095220760803903918931159617793572585208\
1509068446114380053431335562469/123965850865518412164204951698260007661746688\
65258378859410073202500149738601423424509462358186535035670763116141555752927\
65650293798391855830533615203678528404421185463233468594095475368073068320868\
28664611978703213516770425076917443372532293226949929463587334400397090600144\
485012228534777314564040540160000000 + 
     (2271831021600137463335716673627006102164378329916637*Zeta[3])/
      17524614292647521757747702368031806486271486467256), 
 \[ScriptCapitalC][0, 126, 0] -> 
  1 - (1968512000397833007173825313314020229202106367811871334144521996184008\
50564118527409533312401650303044058175104840719472228603507493212849489060792\
1330931295051*g^2)/1078545841229625709532362308612410240429984587070075494707\
57759019240436150164879922307359792800233453629416877234208184359829422090770\
239761499352666196000000 + g^4*(171235319630996418173151674810004307991172399\
08340048267863480317743946947162567767507338743370884312711725900737695273397\
00432327251696193123575497066291677327441823685915743084698871776989250487403\
49558348403768089461745761139319902094773227066245482945761196318573620964896\
157842410236183391050982564762837236073821/3026370423762526150395667804088163\
68912273820904947271421699276857954590210811379025172297580487744816128459250\
43173553467174318835479759016825069863075419650941990787312128679279794564008\
91692653102444625836718907385288166327062618517078285621237783071693636328414\
43095701054881744660623702089204581734400000000000 + 
     (284816721164294235861954045783256902471129032783061769*Zeta[3])/
      2190576786580940219718462796003975810783935808407000), 
 \[ScriptCapitalC][0, 128, 0] -> 
  1 - (2546173436589068899319560092135671156504258194019760675886353583496801\
35943103901841716795555039805363106188727097016451573235573880064367357867365\
338316491544286307*g^2)/13916692698554106455237977340487651814316177123882598\
12331081516177063195732807478613516324878459972298871091850328435044431750999\
1216265576905784473224602272000000 + 
   g^4*(358241464175890101501211812211157932150021465486091055151683622896538\
11648614915040083781449599821872662900745516136766598601143903288215864250015\
19155446694894037857027206708410498404502684871957797335764608159987477548095\
20902583226826916580712874184373987372527546364101908961326092366333158097601\
252986125358126538700649573/6298352379381761877182344070798189402048562690641\
26424383420143905377638917549124121747018537769223840730792332693543485392989\
47663003359777587766074637393608149196041524968561736370363262809717209893839\
47285380518237264309685615947829162263854658920422572946277119441924246365242\
62097532958528696607126805162803200000000000 + 
     (72552921080947538317446905633815133414572988188576608701*Zeta[3])/
      556406503791558815808489550185009855939119695335378000), 
 \[ScriptCapitalC][0, 130, 0] -> 
  1 - (5007065985604238086351882183445813107434927527605206940988004902127527\
37557867556416187778359770497047726588934616252832890753896784147700492107854\
478071597872200129*g^2)/27302213920064163045772215087826919971597385655250593\
26481587401965688864910927648883005309112703915120686035156751204629152366463\
9256337811181577172662005984000000 + 
   g^4*(138591432390751065284415023231367656377958141526593199585914658255951\
13066213935502544077432418046147392425680227698722761988468381599100832816406\
45405054775783940504641198266646709210140596734978233502853148194492233553069\
54975192557139247122898271889833644296633396444881474334516733214866358008485\
2488969883175274440276057357/242410043881933448065973220402161652477073315747\
43013929316774712899182840664997435532468287046861759487458832691612291630278\
86599961371079744708560960156873390039187312325999961613848915066324230520528\
05975323173386779948948444290972652140531050851952095169587237026991232765094\
0562163041453170670835272906835148800000000000 + 
     (72759159770725017721088263477819308803035574236650831101*Zeta[3])/
      556406503791558815808489550185009855939119695335378000), 
 \[ScriptCapitalC][0, 132, 0] -> 
  1 - (2265149184061276265219076565787807857422383645577085931410873004987352\
58060093199048650242197700422502585799050300692929276971232451800133609469211\
3548328169948784004383247*g^2)/1232242560806241498334947065611380144653692593\
65425678357603871295500280786236809275925698308466584263825424719724769521545\
524291133935117465731693061193856073844512000000 + 
   g^4*(283746514860528269698894736892034662307711504806628159829223560575827\
46313011045362240001346596204435774708603261341684134551372458044653380024759\
52371929050442880894901445850980928361453608820479690775071077922598121487633\
17541909817814289131668269468730005276124806686088042498529555171908454362324\
11500458355450673572804747217667263969093/49379568411782887038146574725993187\
67912550615359011639468876734132689744879417430729832886905376034240593754624\
87225584389349108639432480597587633563461654421951789854182253741051735027014\
35617124823637010935469827439508648315999449131223843188227405313777309521995\
582389768768591318938507707621919906361704158936226198219571200000000000 + 
     (9558056277328100952109404834084994469945294494069114222231*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][0, 134, 0] -> 
  1 - (2270357358489903450896815078621003689749239152890650016978146220781947\
03774002094779625449300203272628577692973210623336874234560594609902599483665\
2874882064196831015340847*g^2)/1232242560806241498334947065611380144653692593\
65425678357603871295500280786236809275925698308466584263825424719724769521545\
524291133935117465731693061193856073844512000000 + 
   g^4*(285160844155787075394201206915569075642295087534583944519787977889878\
55808605984571135452263539157101362531324367448561069286028629997359327146527\
35376774514968364575929954179278663593705238806144370802548954122815601567570\
60111419356434461861378326893970663511098869656436888585280363551248285614844\
22047073030594974557430861935099616252213/49379568411782887038146574725993187\
67912550615359011639468876734132689744879417430729832886905376034240593754624\
87225584389349108639432480597587633563461654421951789854182253741051735027014\
35617124823637010935469827439508648315999449131223843188227405313777309521995\
582389768768591318938507707621919906361704158936226198219571200000000000 + 
     (9584264016459220717837875540847630883004905208355383574231*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][0, 136, 0] -> 
  1 - (1210808516948208283875908174502354178180322459082216679896297794437007\
58537805221309579799437461869774938015743013748544197755069112505038668248597\
6799104102913875563995103069*g^2)/6556879594176218904169292418686423442708725\
28356216534787661650625596713068312201416474998612328870529095593915563209733\
66037775907830190716309304324583729298738621024000000 + 
   g^4*(811361438807265586305090844386672691537518052194556040801221602628728\
56429393320115907822866147577207068644288172904487887982531121452216686825649\
64489035779762056845905424119346796110298359380745710181922810245286301326833\
94455217273377782697278730694528685545734104778082496306761754788648510652667\
8146370982896035513702411761266197104119093977/139813561016339827998960660374\
61611244768019198573667386846273260100776756914332736886860362083073969421992\
44029364207652475689921537533085724538892858761964798770177084530748140854365\
99872138148752087379511872242967167898291211899839125037786335358625769153352\
91109677956955309051771508033716819102978382826819179903091653076731084800000\
000000 + (9610084914878964677994760753293536810973133559079698939431*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][0, 138, 0] -> 
  1 - (1638571597821997419353438742235351137138365696545984167201803968242455\
79831808611839200071873778801364957647456094186233331467100698274541680205726\
843960615786610247544379931719*g^2)/88536743239635577418959316119658619853381\
34161667502260021310446468938638546152308191236869751655087022010936835399916\
180627072057655142802549707430705841836028958115104000000 + 
   g^4*(297292373839862902971102929388790648092434484304427405120291366350775\
91038625563822107127252408430964023958931245790399447019974481675831672392503\
70557029301486168328415834565222464744728638246208809303906220927687536282457\
80072657382118685818346458597343209445982878858579758037849544169314235355170\
71404461057096227508337657962987587294724470568541/50983771729958738995923372\
76359017260899863696943708259194863168786965507398587869117475027389271357142\
83458231324849491490954102617562385821702691413861283745723364720756686317395\
11477731556358566858114094600484630338784243204756630944169153066538302321093\
52524312097606625095965094328121828055091634393649929017216588744996317171572\
7360000000000 + 
     (1320067641042607883726934542513460626592050912728606927302047*Zeta[3])/
      9985827523547106067314961957170371884539381172184028966000), 
 \[ScriptCapitalC][0, 140, 0] -> 
  1 - (8788652974266188439136034227693056196906084587595146309066552037438359\
32091805749774018198225408562755716979137239361313602870858657975080188936227\
243788397362233459467142011518769323*g^2)/47384130126884072059334448624917500\
17898491096810905369294647174073470267159200782279791985425066863836957970703\
5303013205673097605589538902393422543420916921554593428513054368000000 + 
   g^4*(855568216238384299521636277534698742389724767369821085821138809354719\
21265266193238221274734086157237789261333057148761923669530684583486954496391\
93656164297242808685637945491097695565611681358613934782245476314278323019652\
28869082071944922447091413584954170321072211300856596464594613544803027734551\
067449874469526877848719728357959365151498355644247165741221229/1460328967727\
79365650556760754549661257972783470975830696013851086788277073670176896816655\
46071241134250338932020414153005629170039329491780234639938360438522471310072\
84226399849053367381433148673392598885025847454004841260810710827043222636020\
68461282872675474301272839777284204079731111085556009040119075405426520084052\
4503881747123032332873186263040000000000 + 
     (183967009969905863139663479875551118597287046128768821880386933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][0, 142, 0] -> 
  1 - (7004013876807473776966508567833707273942356482622673932978898281697258\
18358906878350909822450951908111881526189083769835886098151782458302108026384\
11600358784933798729294199902911196996929*g^2)/376812818008020206237445335799\
93143667334170749169362768241822722384457605530112380923589805695759221290640\
87042568401519154741740889296902135032140920461576352785933215643622506464000\
000 + g^4*(543574087860565666369846509752798276533123881615396474487458947314\
01362666617549598273963687111684287761049186889773049532806595528015038649545\
08171520751734079713829601371810068338291178592203431402192356161262621914650\
46285132960349197394979178954208050361692188376759675880943368947858936402980\
9052309517027914226886533133627212658775731810077728610396162192920783744261/
      92349853538305923269339988237754832383369369666919080871555130317602521\
78151209193405407036005981817926021814300571624389045628779373699918076945289\
28016730879979534561407317294599305350624810370584381806189196207398669685169\
07068429804524363544340228020351118030746532575077826135258408968948300872000\
10840128954978158090038406770357018259167176811058030428160000000000 + 
     (184437867023898997705285258309484844601269216505958157388250933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][0, 144, 0] -> 
  1 - (7018815117472292081680769738762473876191730266142541814865036168257186\
19697475460172385754406572970116115035587720986428283163173337428595504697580\
58843416394107377618589693351524544281229*g^2)/376812818008020206237445335799\
93143667334170749169362768241822722384457605530112380923589805695759221290640\
87042568401519154741740889296902135032140920461576352785933215643622506464000\
000 + g^4*(895547574331682952069367721595645814523152907068123813371105594706\
19789967588837770866622282641427726668252556961312154537523260881973682895818\
07470833659946378541751999849287441350212257991281083191749413183707729339561\
83166374259844353204028630369118118512410904085009827690986416809039699364525\
5424820490335354556537349405149257708432405202550199856206731109014122488739/
      15145375980282171416171758070991792510872576625374729262935041372086813\
57216798307718486753904981018139867577545293746399803483119817286786564619027\
44194743864316643668070800036314286077502468900775838616215028178013381828367\
72759222487941995621271797395337583357042431342312763486182379070907521343008\
017777811486164179267662987103385509945034169970135169902182400000000 + 
     (184902161449769469386338167140903722976082654190226149774661933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][0, 146, 0] -> 
  1 - (1195679722114864125075201563898949879578907838287489600421612459512989\
88763937817120606861607370896406196382721521848687480520686603659422080185632\
8396620578135363844015501979687687221344893*g^2)/6405817906136343506036570708\
59883442344680902735879167060110986280535779294011910475701026696827906761940\
89479723662825825630609595118047336295546395647846797997360864665941582609888\
000000 + g^4*(129990323870317813788889283237339322181221719911307793937144263\
73021822045425281699103447696853619952376444200638655647908631329007853429470\
49394838289882094536570819560049684524896214562134807993453879080185354173927\
42156083128197578538569625972787509683933218770516473310423283882773871772394\
12946459893589015352613921809670203308095100553443984637850676075881472950147\
376799/2188506829150773769636819041258314017821087322366648378494113478266544\
56117827355465321335939269757121210864955294946354771603310813597940658587449\
46536140488393755010036230605247414338199106756162108680043071571722933674199\
13663707649507618367273774723626280795092631328964194323753353775746136834064\
6585688937597507239041773016364392061870574375606845320508653568000000000 + 
     (185360073669892235821841414637782987262175502669055064413466733*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][0, 148, 0] -> 
  1 - (2356047958993266783772272462238274696296683021154775422593671262885922\
26432496926725251328338958614466595793928674482380520371343592360309345799014\
0550848922725613464675451569005646629239101*g^2)/1259667547985200434408533703\
10030770877175506376921205334639274483353680089359389106966711961188306497482\
33703059753830850275012490852072395660802076459610142156528008957799250808521\
6000000 + g^4*(36063642607777266720646131979568521372120959181191402855932467\
51450439888861460631863523477974285694965470876365586864273119890753455868180\
79804411252193559704948605133396838391788125226399423911840249757735521791373\
17271329902461869808519055274839173051604317393323782244977349937657862217302\
14776937315296906865661478003190886349049549289935923182164461775450948701997\
0343221/604480888170303710095270090385198221817300782905063467685950915968085\
68479088331411527059170598394470966016799587907396741418895641884115926564034\
91847796832794261113902849811237219924199215980971773691252703067946881842504\
91188027688593755523277864852447420579439495347572011294535965781123212278300\
25955549286834196624492370732395152538802207737472316688448634880000000000 + 
     (185811776767082582302029224913628294597118180357930305569286733*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][0, 150, 0] -> 
  1 - (3470993616082116589348258576005442278392887863505387040346195051020159\
37635514207737769738438537212184427138939507703323043945286556517313405581481\
728426195190390812893251225645058736981044051*g^2)/18520449823059228373711163\
40564896122016008885479488529559156644241678842161501852691237067715458008311\
65918173264632317024473875701593946527195673443364109116567601540974901435231\
78016000000 + g^4*(3404294326533142389491003466237902102279562643566656971589\
68791390295239681480233147304927371519493624970685379623504740891262520230472\
92674872397490144307819404384075042822932851220708918629328845764461099724662\
79830664353330080487941686162121204416666437616538120418903824410003260583919\
07388023554546581483743928483088346851706910964784141516371304997605110818743\
99998672578851/56812763834112563739268653631271756735819258083454243451826631\
04637501556278602054803088166345096700637423812765805997083721271620148537152\
23761626376743530528122631037082450884995549631537131943278626932962034707833\
40104473103423535135558074956905393996354140892391939356267286383814986563406\
17993220524827355563590877894208316093404761879466655383461073421323821056000\
0000000 + (27752358094728287367044542853554929147113543468675157998280671377*
       Zeta[3])/
      206816473840184113760160177094955572100695123457103423914826000), 
 \[ScriptCapitalC][0, 152, 0] -> 
  1 - (7929912514337458862405881610740206766898753401899742908854785027162543\
89721341916315300684913931586258963585603579707890176513329154562868403765080\
3201998226565605505357616434205451539362366577851*g^2)/4222847764155734661489\
88236812201964780870185978178179624783306453545192801244037432128963809801580\
47514141002686068814604750288398720435747665885501821450519668578827357687276\
2471981942816000000 + g^4*(17774614169333821509850942947531977063903570860625\
31761861585827809180596954823258134664948765872098439800866261827294691245817\
35845248038963846705283073143588357207816247814601269176318532512237522820063\
56669720706075759011286416256631388838443760981647856842704875467148531117562\
77621245454737260773311110535063196788757784008484557363697488948973117786782\
3700230481936420863300872182871/295361378703686745012404912935545496449271932\
16090717512953202629349933837243363527011384280163085716140041619914625230432\
74680612725165946661881626096107627914748814384148632648988932025170103941477\
06873497754124264827110014021616797214942262693738098579363643466798597197885\
71298288770962323346461168664754051684181372721481048314177067659684116934905\
456157500609253150146560000000000 + 
     (4200500607815588621866251528833074017795173056781659753126622263927*
       Zeta[3])/
      31229287549867801177784186741338291387204963642022617011138726000), 
 \[ScriptCapitalC][0, 154, 0] -> 
  1 - (2439239412962527719423001430648395739550943187542085570096141682881298\
15537337262094963270376646204497113982889134066321051020375554531614709985097\
1687171928988288739570338101864874121729121113545057*g^2)/1296414263595810541\
07739388701346003187727147095300701144808475081238374189981919491663591889609\
08520586841287824623126083658338538407173774533426849059185309538253699998809\
9938078898456444512000000 + g^4*(16823415393680141172437997580728438014717480\
91004634107242758875800403472530101180279971221069642592727044432091037043906\
47352954656802639885469444228010167044162300751935931324667449261950005160394\
20673538468258505917359880586901689102017612839645909786794984597115947647902\
38568757048893820830414715629003756733840461321364827418687505131638165230902\
922575713546709009113402769291109052612991/2783751458144377203067415063926222\
74948474303342333403487832639461360191422634976905729595702109066566048278263\
53335133430559537306873416530693568137793204782333716100689162447853455785444\
02571263802722512028982845783569029171152336152071109331662212205300644403310\
23009873035305629241837442801308061868548440461718241019762686732256287444985\
7568336997904337388274921500148163133440000000000 + 
     (4210266221543940457834247195071516447594889811391388241461146927927*
       Zeta[3])/
      31229287549867801177784186741338291387204963642022617011138726000), 
 \[ScriptCapitalC][0, 156, 0] -> 
  1 - (2203535762005430209606256288193472349321967648181839482615406124678852\
28452890143315018468362825878683671397978874547800735397415833197944005689195\
3407805437980171425414118660599752859427329621863*g^2)/1168892253125417341757\
49066869177735103117287171094683416110085699564647719050520431472497463734349\
67493332368439469549420366925614966068506503934867921823422404021989161914214\
4448676162208000000 + g^4*(30172795373263793996692640902389128712120179141579\
05193736741353530769852379808238750861051253638357777435446240534257403811524\
62761153123124648628928943401545792124417793031042165031127814844774623513090\
81305465188790077900453219101306871091235775679346543884811462268868465292381\
98438333700304974921203126817461829973391847891241659577688878849594127392512\
358971219497635167793067839729827/4971894147276691604157574021519912729993816\
52374279427887553277535805606936013908397230243726216323468890671951397609222\
84461440035635206238514784974865898456977739976779795910714498874603282816313\
41413954164170919233255297097014040810068856331749854007781932475470743796924\
26461248581883163607681194023034219003730907008084296853827933129088107298889\
2855055327851532233834414080000000000 + 
     (324608171531477678750471077007910595882670145346019674530450060979*
       Zeta[3])/
      2402252888451369321368014364718330106708074126309432077779902000), 
 \[ScriptCapitalC][0, 158, 0] -> 
  1 - (2878545740203949702724351504844609381223725647307210346487297859079968\
92141061077654418552475823402240991364554525570764486219961221590620084804051\
6969414270477033775572886635052053402691881058011059798239*g^2)/1524069694216\
11513257809155719519574320273770593274108907049026784906074479056874483468493\
61336185364981471381728602259006981840214618047240561689004120847635927846930\
5600394855905310104151651281824000000 + 
   g^4*(468877749102061672612928250385368522457256273236975997345397884508107\
11693304035332022481714536392954629311743013897574037969990492829194227051231\
76408885254447585893717520137204274940894805711232542520734986162575257922062\
62626330822103682585406843146989649043630841825253122141297201278762838243794\
69170095043126440561471728414230965807992324179388432258071005071300311898515\
7536555299128186026517720843/769453725160414967784953577436414754432476513458\
52130445171933197812989095760358775518596948245233787606833257069527905856348\
90428304515427838417470188047032608934309667109762551505136151265583053722268\
64492506789767026002574342913885588405620371073626640980760359022532160155381\
98556030942980998512830929661286751873130788794873296870501504264133945424363\
3767222911566790977577165080323735552000000000 + 
     (51078426169914731969327390663642410234634358644609261727280761213703*
       Zeta[3])/
      377153703486864983454778255260777826753167637830580836211444614000), 
 \[ScriptCapitalC][0, 160, 0] -> 
  1 - (4593989866393498161647576509581813061760172684344800309372408836423070\
78950151107222018266694042842963079703986042464749008305846027024515418861332\
6577409127210054165866505837068850510480922881011910762387*g^2)/2427789412394\
51506043846745543154296781541634563155238811731364275453395024427282468640766\
20821963621603650391999833749272428358532833773745015353840735219600950389331\
5956407886040117100583283700192000000 + 
   g^4*(118864651840854421718766744216410022565603734914815960215671892253943\
18371490570312363083211722257980328061926650212823924000864217567898250261224\
54413597447307234851427590717077490162181746797435489425222966773974459382487\
62031569291525957332484380930115118244801461814385694342331272499705741021965\
33914898415026524138706385759050825993962825949829530097483420509996739405705\
2275633209168954169152270793181/194275465798102863562166331766351462960213900\
40435514412826337676168415731768499228625849971688983161012118259220250727968\
84081668969579022181042043119916226783515577497834655600598491524383234109260\
04284889415866323866020031892324305147973096445901551928456069416376420186537\
32206117329129219139596874038418927247258741306118613122435225692618086824225\
4996265413224021194116949124979288070004736000000000 + 
     (51191928086341439450197272044235040542874227018635634639310431809803*
       Zeta[3])/
      377153703486864983454778255260777826753167637830580836211444614000), 
 \[ScriptCapitalC][0, 162, 0] -> 
  1 - (6243269177482396341088512856778284283287455676505632002985767513052399\
48030959109842298633681185525446874045361718745678859645512798626766548276765\
710506082600785336333602541003834565282211237450038257439*g^2)/32933203344683\
60579599557079965078736164061709479747274951229822141460505103001309560975628\
86405641492782987594271773422304924563601494272342062400429877893700690352896\
21898547595080642819409309024000000 + 
   g^4*(228427539256565462862092786502939014519528256285217499985975983186054\
79567686058338933721126242814297876260991942591789528121871645964624232653328\
03604988729945665958017972635145584820211931621331771776218855310610623944765\
12490788745541979841358917820484390625236440875819985854509457577183102058383\
72535160517036601647083174107417942495016654258658995768957300260874652387920\
51275365790670218992129615621/37186144544306723647192647257856509715537281215\
39862641403563365150816482212119427796827351860375120878235925429012407187716\
02736642693999461470528785002428477137131335499149747782055767042713208713714\
65155250121075285515437204225824777508995965761744187107925682761232814925553\
30037889412658695887642343158628059045556808398463215752109935769463300775762\
554969226150547235388260106934152568832000000000 + 
     (17101341459721744256470448208119518916650514334643525359824218504601*
       Zeta[3])/
      125717901162288327818259418420259275584389212610193612070481538000), 
 \[ScriptCapitalC][0, 164, 0] -> 
  1 - (4053135662827715399538801815219652713345524781877285747407389523142089\
26447453665489910916692099510890068524029169428247410322502332037012623268808\
539496048779982333837503217484897736827438858648044623686511*g^2)/21341519016\
21704200960503220916882364418120867296765984101932320596986930733698580334769\
79227534426556628077985175774342859013188544587837118445266268815262383747365\
51462542012464724331684606973938016000000 + 
   g^4*(404712853062199331256739969437378518761847351369684590325117331939516\
76872777233654162389643109576641632520294202727678880121055756891153787165473\
69029551151177513130106225883206760600707135266163429476326572757352578905031\
29899579609924432248580067341797292078558343646304754689897064089423902392649\
51570597441694205854508376634556385809187710769412949064440678307594549545037\
460369964218963173979261037706208893761/6562534195018025453482526083011327464\
65213281097856617222825231692174723386545600204592686541181006924935847173264\
70721218241961153965837235994928156055563668893105154882621653114884207678331\
86084526471363223187840929502945017379992152592202133883192136388217328943777\
29972877110354245678003288926502266149318358876215246460524689581323716056154\
68216887280282404643318501251165205270298398772671770828800000000000 + 
     (2793534719448800647931010496434226673626145339843021459672866757165963*
       Zeta[3])/
      20492017889452997434376285202502261920255441655461558767488490694000), 
 \[ScriptCapitalC][0, 166, 0] -> 
  1 - (8047840394477588026981395388211441602662885779693071719958163273728477\
63983108480127668497986462884386710785500593803356529294691156088994309546888\
730995015486921833740743471621433346900344767710990289827923*g^2)/42299657451\
30443655795967461817293788158071898654069106214009569566483078280564252040771\
26492897575989484394090378331182552894403642266910695840617574717675742636993\
92419768898957028465794041367505888000000 + 
   g^4*(159607890795764589855893022439269254247328473009817579493259907621899\
98940730655672859768305073445690953814801325479246127243537086443987150266421\
64387111143270835001413268315597344858828965977991219665444019422686525432184\
78825618190353514506375703014360410489797848473006104583026598059110419223678\
64013089792159060913280305164275821030117761111440959469023122332183418690754\
5860644551128037203032418924647326351089/257806952181996445447667195016244414\
77096788085037924930815000612939278880186927643162314650987246692137723242909\
41037214454375383122252893044870853636058521685107925660330205793294786000733\
52110368534091945245682182967217239431019154587885638778864933721119250878987\
83919666674705984980002050391938224669792917894810505438510360900433650419458\
6981007221030335276816186249617372837126435615042944956211200000000000 + 
     (2799478077977965109837497725702159421661724355122721591941903944828363*
       Zeta[3])/
      20492017889452997434376285202502261920255441655461558767488490694000), 
 \[ScriptCapitalC][0, 168, 0] -> 
  1 - (1330428489463443059539242212104070381163861755594925829587218892668905\
30321293969905973697124327779594852989101898487967256235859012358956816019279\
424242116085538845589473920692502636527175211030714007255005763*g^2)/69804446\
54789523261330990327965828784493518768139842207290089519860334116577908664210\
95087618959792708327234721098300494095720238057939755763094614410727885135290\
1256539614998952737082145148045552495328000000 + 
   g^4*(958601337340657239745747079378934079918626442953874217371894160766524\
41605391737630644545126408771626901022109975220436921578586498029575763305237\
18684855244164957015140171217264064576851596321611762691562156413709745623514\
33687532790267110264362961492889772084558158460263419527458754662003840406527\
65351970268969777392427539171900491456350149579907205820998289966519775347139\
04128447194903022858115206172072865205180098023/15424715302721519823405595562\
77111084966591348727625627435545154488993546877107085626526857029406115004933\
90489624067105640515476565034907187839002913711983931336589620503563823938274\
69383483353967863982375237525003311319264033632525516845209308533544461861184\
10276559673314669164047605702065643638935323648951643879898163247988494518426\
20006577555339933378329698233958660156292500309441410172134495343521122304000\
00000000 + 
     (46849352844988685250579298526980894595226304915614873759531347941240662\
1*Zeta[3])/
      3422166987538650571540839628817877740682658756462080314170577945898000)\
, \[ScriptCapitalC][0, 170, 0] -> 
  1 - (1282774502695263431012246609371989712379533240376427139468515965493945\
80691055721571496678855927019370578358316217102058966062249862428113475083951\
2158194498651112487621006925826010515257119491460840973107287162783491*g^2)/6\
71871776876944843931366777731197961029908342739157652161729271637583479111070\
15833824262207524822855258340088429502448587994707473612394517858641600962773\
059166201709565417122975034721660732211881364024233696000000 + 
   g^4*(405744976225547961679518804717924241503808245619952040898595048069782\
54116729275333136839159075152070566078213306813790352392661777730887910097011\
63438202385306606436042984852081326250625754764488165719121130241125788722819\
17665044420562584675736035700511572220912385788381995723567044236233528845170\
83537825628807134921882159916734308698267910369780160632397717319237955669238\
4406232907850428186833267426558809481404628618962392708291/650419750072902416\
29328741516992192610020682828008211001766868294511045543361879628549562695623\
25313938424427157782138105097240397355658951574923941330148043846152773180626\
60199793064369341187557494869320904524418694285065214126843594147876036599230\
43508748066529864035346270760093280534065667856254773243233015731696805593477\
96864486317803928396780740775077844113000867957097643646005054395685290736871\
94680239715438796800000000000 + 
     (79339187193975669020832286694245136885333597140580757156173224033448637\
349*Zeta[3])/
      57834622089403194659040189727022133817536932984209157309482767285676200\
0), \[ScriptCapitalC][0, 172, 0] -> 
  1 - (5199331696766495414632783436647508838474475637716513873450989777833930\
23946256067113951929848236354314417304819967038400170303141810836728284145119\
74326116804298234587287760400152971949283818807778988543595916736569*g^2)/271\
85563226234762471211372509354830793117678607942795174174016771462915339754283\
86339710031518345433449759425543390272486219439030724200934248615556108320297\
191696022930392600351591000298411129960517619477664000000 + 
   g^4*(466736335471926503177303967762673491284255544382142155617295195982841\
30657021889647696480668663793362442223114336293178950042743702009613162302854\
53054128652254914032137580300158414318294907812511501527380303010418367665118\
71510580246740854908520605182599297058361421968973955070337388718345228776019\
00362022606465387379440338212974991969215835204071075333044020518758847306970\
56951771466654405631396005513988812859746922295072564097/74541071961978525439\
73991226011000055209694346622612306995233995461688870785233289649670889304278\
73527641945442587214196948896874701122997891743430076594867532904674797338676\
36248795843056576341414928723669434954596591859857811990829226743787147427591\
71205381676548953898817491634199346180802591030568085278133046868256312794594\
95645964451450913861403349878612894102475094150987928290198021223580715275177\
1703773009305600000000000 + 
     (79501058066082280981403896527589637839225193778798494740482914683623969\
349*Zeta[3])/
      57834622089403194659040189727022133817536932984209157309482767285676200\
0), \[ScriptCapitalC][0, 174, 0] -> 
  1 - (5408844890440450129847137262460352743660780849995794495792725675282608\
22647021829020695918411997604250327426915331685014625557692397287828449334829\
912817622525338492299303934777064447685270098762194824638884529686501686747*
     g^2)/2823319424638991314823071532378708135901049940608206111184453893397\
30416841616568726421299920594584857680938969395802304383013719904389795871110\
04797631773606603643783788450887165200165632107907880151146171411032032000000 \
+ g^4*(5052543504435544070711856764860075902643463622700742370457342258243275\
73002086749502758682206292074216127272608954508156575670268915605401639615776\
90527574983609800162411403388291592075943290297995848902584799037715671962509\
76286677568012087870616116794720578565641145755296150510866596184653564865944\
17654416678602354566842854915738129656792903346384201229988231522648867087219\
985111929938337312436714632904284297096581066564287072194006167626273/8039684\
31367632202486358049104357458484537258393333001184420784587317311922291221288\
36692917965204842010963110117805808587323609339798490975649382176878007333066\
44038116320834583812468780644595930207920550429182536930328217645404948335387\
52287705731707260109052181094899334884851460381799219425787888966234786841784\
48575931987799970537610489294183063049951236067401921064005878073058701893041\
2296067443068760078371375793297887445606400000000000 + 
     (13781363892142611035364511265942354491613110683381133490222703578540228\
961377*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][0, 176, 0] -> 
  1 - (1890843464124120943241250661582746899415383920445625173879264404217726\
18615937388228126063005452166244823103789973228454908550991914640082306800818\
31075408025793298481608302003839773265037250747806781470553359037846020737640\
3*g^2)/9853384791990079688732519648001691394294664292722639328033744087956591\
54777241824855210336722875101153306477003191350042296717882466320387590174067\
4373488988704671680542169359620654857805605659850172750013822450179168000000 \
+ g^4*(3088197583303328918411715107492469716371670648792385479585416274036832\
83658851941118280645354430856125870137191628064244352330479330872045095327673\
09068468824997738837147418088849932557657623697291619155564130247435349747049\
84148470896797578183758869481010939956135936020510211743235483434317297520219\
49364203116168428354987366064117229236763812084920702865005514988022313085129\
46597264616052018859324601776521445776972758948346445047280123320729483679/48\
96207945450448494752044836947992140043756130478317643863181799175991795472349\
65220721901705053995748088865888772943264587230147059839799966253519926295908\
55874127524330299698657147125497564621444762746548141243109032545361871398405\
60992678369742291383799427133235476991694415489636298176336264019533198818163\
60580960749854602301210572574760326039563127355525212281069375848997758831147\
46371574036655316609023152855971499737994381152563200000000000 + 
     (13808729282457947374501765012234255517834946749731264394061433880445850\
643657*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][0, 178, 0] -> 
  1 - (3735024138921126236667436727439905246041765290059349335484873002474490\
44525440545913361198771621979504004366883618942124044160868930216985579694528\
16330680377667069519495654274209786489312977403683772810293258420460272969392\
1*g^2)/1943153537191339737498647729466255342003361170576028873070341711200378\
10970037074957480027297863078607328037084986897522307676766765704523362754997\
65663919625769548062745171977352464607851278200710117210921113547001376000000 \
+ g^4*(1205319463756800787318193317879540116296724934181549219432253674222530\
76764994949565401372453961824586832844096212026224043044648755416219828089322\
12652249353344667080998051785936879643241974505048005402818915635374541352893\
14641322546719036553528514782562881483092617079341017024094231025519878928026\
64152827672466054655244397429043589331441051888379887532344692449703082288106\
980433405545326777001857837887838277212203724292278884287851988960795957211/1\
90415897092673429818843842291829953053497833295706339778454861213295827733845\
39115879321946744818624941046000291535122891592073092281632169406349634685498\
85134552341275014611014003447508231962146503055798700830861263205407133807647\
67786503748002627005100921574122324382028666215083202608986949696704226575803\
67303028288155373470912751861043135191618214705110527504488553370733673022124\
9194176694520569968082574390756522974028642734029516800000000000 + 
     (13835786325425920691584110875895158693217952125768020862514390529867673\
563657*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][0, 180, 0] -> 
  1 - (2377509604543928116108812419690880242356826215313970034966082370088919\
13256334270086761933075296634823524054287776139408202817092582023883299718193\
24822382566689812544947378048258727506920733396309919273060061725132171169673\
452979*g^2)/12348922161418801234243484923778096785256110829086811194925308252\
99287408267101598241894863049529444030389917906178674519835048282284219872525\
25182535357964582216723824724907106165615658319583941212198195739944916160287\
7024000000 + g^4*(48851720099159337096887566037292020934885174600661943624566\
98573131736920710749415662831449368632507257204194838601992571885046538231788\
12843231905291607541214036395664917501121459366723754077908379958110018759164\
96484109194170913621175475450048711013799237185539023783455342809429508977873\
90227801315746887446988559839489776662121972671384763691500418687479929928085\
84550063390675807115488124998769346265012460714774858758201877226455365713623\
952163381186118561/7690367155214995451289866477643999455068116542138021477589\
15114373172317978351709929936741639111657946742260002764302400934378324128275\
12933746697257128828537781274682583623637924432197813998531790195688029073024\
59653946982243530364263062868556489361450158487460111885738568242523389522117\
09378761365201720447556626333269914785979793020749884800526939016637120040302\
73493301574245143261538365558872196638877024251207051538274929560769910003680\
3276800000000000 + (248139499875004855607447452553640162430602111890827610523\
4102633150062223565803*Zeta[3])/
      17909647422425487290064975552766944179276662037220049744027528545355348\
854000), \[ScriptCapitalC][0, 182, 0] -> 
  1 - (1482282406410345908687272063183791816083519964093435547618899653231195\
72555772203338989956499795992328764141953605809456240076429025086815469605297\
53948513458806277765699595242340985541673242494424796311088735533036654592553\
224619251361*g^2)/76866977396745855974659653821699903468537334905625474095820\
12449849691408625317937400516345589470482017124779099620715629420043187423532\
17632195725957763832758820396952144409523967429570619499004630036767220903725\
682165229482016000000 + g^4*(189939693952193967225907891766662055381437891191\
71224122721528827876428366274857029305436448526243001817736559946731892811691\
61638059532949746693586524504897237062363151523537198335318992461803773131485\
63734726774504009306802752147437313214318654040979847834459385795315545122108\
43068725352644097454562746060823800392450817526683349361011284415922662776692\
38428536617485514735438538657747086079150585922282591424985181020233578319748\
26410204723251064337764005922320161251141/29796727955766000695699900841364492\
74802868467767482157227721565997922342239301138546134002610377061429915984400\
08082418082814081093367249393480272454619860617494547993120705676979279870635\
93877529800819234739486281893996917425832943606442399906513216644488706390639\
97432221614739922820268548394162908660103172648364774081820199610585859442479\
36995105614399418242792103213281173182146489598018656237590219805709509936774\
174869318151688220299617308319082052300800000000000 + 
     (44998979613828719988723288949030685673394948339969611281314163060393673\
3889674343*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][0, 184, 0] -> 
  1 - (5448615321646407143834122325231627922527189219837798102002899590215279\
61138074067586825965561056909103368768555852525417995570515963546567175806340\
82391039385588629078750657525044345387266252189238495719320421505343014359268\
63240456688087*g^2)/282101807046057291427000929525638645729532019103645489931\
65985690948367469654916830259894988313356669002847939295608026359971558497844\
36308710158314264993266224870856814369982952960466524173561346992234935700716\
67325354639219899872000000 + g^4*(1283551363412197989324290639066899515159938\
51283607346071722706087525129303818762231073347323835813461019927877835096002\
54312968786941319944309070358799726474478809762398882393276064012706468061952\
73306476939867241988326299979649938412476262833025363066262403818106644304153\
15751152496349216660425145621420217229134186784293865758840528338645063815250\
62458620946355263793935279536913334506990141112280393880824885392396048570984\
218973961025387898294519548197631879064343910579347/2006645745817083433851561\
97221127108186961775527567202137422295001347081176934615524820121338794538013\
46697701143124306404578072884192270726779232208320147203354861587322717363463\
33111324804197885305671270953913333911010275405584006670704060200504179318314\
76968752445375074248533852732369575257330704002260318110417801528153140432675\
09941122405192966890048921621851712794846813967365064268733767394992394557705\
604091937088419486796266367351967577820094421271171225600000000000 + 
     (45083775347922052693229143983317474682731855740478978084189894823663974\
1557760343*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][0, 186, 0] -> 
  1 - (2237435611662211581800888203114218934977821604416281878963749909053602\
75212982778196287629594252622757747819979909094030568426719723575257367165514\
99653922035785224894212789414545763203108486563147471771655107493930807622434\
6995651633639567*g^2)/1156617408888834894850703811055118447491081278324946508\
71980541332888306625585159004065569452084762342911676551111992908075883389841\
16188865711649088486472391521970512938916930107137912749111601522668163236372\
938360339540208015894752000000 + 
   g^4*(128792358213844121287532243306514896569108560210736723634277566474553\
53128907509674549546026399818964927886809712620651472837279825697469041407207\
38560157429298904242558193318150495576760080257637207242274545595884919022029\
80563410634511491487958951505784621569162755083110182291013961263461842083151\
90858959652995787289483332905396564670461984636745917847759341114819958140269\
66063177872581035721433469372664435218316461642899422536506009494861881750867\
0816027145956992141254597/200664574581708343385156197221127108186961775527567\
20213742229500134708117693461552482012133879453801346697701143124306404578072\
88419227072677923220832014720335486158732271736346333111324804197885305671270\
95391333391101027540558400667070406020050417931831476968752445375074248533852\
73236957525733070400226031811041780152815314043267509941122405192966890048921\
62185171279484681396736506426873376739499239455770560409193708841948679626636\
7351967577820094421271171225600000000000 + 
     (45167656828937801177763766698110419970863162253641060982907327609669146\
3985585943*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][0, 188, 0] -> 
  1 - (8358561320638862067724153949520106323425909088839445996834896421289433\
61193028792105088093289436514993082492247137299979191091070367046701705676061\
93159874285753594322170163587860955272783390100494241957457148172507172120651\
602836537821942123*g^2)/43141829351553541577931252152355918091417331681520504\
77524874191716733837134326430851645740562761635390605535356477335471230450441\
07533844691044511000545420203769500132621601492996244145541862736795522488716\
7106008406648497589928742496000000 + 
   g^4*(898951978298885199879208655316182960415294634259752204074924520552133\
14536368716749213935483614820649875021065046513138850017908471562448793307339\
94474420413476935974205986627645194814381056676333271618561646369840911356915\
64557347409256143241294311390227662646980006969871089563522848742610514665042\
49946391442160790732453381887270540503179424054379092263420771904680722662938\
32430502382510363963707201148435679275096767066987469953980902892489250493697\
79654312320503827935866242717/13959130798489250053416698281589096717471902433\
68744863308871324062120902853286806167634933087257263963782352231170870812881\
27135115239321697303389895568688012777926889131117203064489722754341623792346\
36912827350411685247430345174863204419259581797298218890779592779486294352562\
13319840092331798858175856523789919215915440520913762882695299209556046145222\
80820816330347471712119023276701332233016194894843120951149585355758735738923\
8871711655948567265958368518390723251200000000000 + 
     (45250643561362226933809721428954251328435245774117313858755037371872991\
7259085943*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][0, 190, 0] -> 
  1 - (1939052053949723627605032333518663580961839410969001279792546048081589\
88343153788748004896572744759427560206252288214667337411378134849780244822475\
88631073713893392886941796827216808580288625887677812263254526144495747636909\
39835242030427173*g^2)/999292276421789410110779507756201822680984906836612828\
84384500091305770831823683498244366268459265781960977319867067256723552511897\
29785511718328865231530604267645642446895530334645213467539224881058306062112\
1672368618154333321428896000000 + 
   g^4*(345458667436404188364325416163144576847721804833732818781268953734238\
76113623448868126883876563863890901789569092775822673540517368604754235501783\
68635615457292449525267433548716819806979783954068954565834482968885526069574\
27301931607337549029954442451461659345014213486464280043877739400308689899785\
40479635169499861561777264545838670321488662189732623913313327119917468060625\
64676091686260370502594476226354726430538552014044770670561446553835907174763\
977346200708225111545175759/5346590808439045576741317285747005881304615838822\
39112664664058535046569753086570528438953467240397760013183283931113692125752\
09223798528160659603063962035551482729606706638096899079730609079874911582951\
84187433852313081438112849699719885066939031707762432303045992701575819213757\
81122326942941247992633996604457568214736672435994917009823123533736564606759\
73066301949624179935274186457958082339218983908367674746306269994125614012299\
34294830199125845518380612981574400000000000 + 
     (15110918144035940662762219418294007131283020097673552031278480447949484\
1609566781*Zeta[3])/108054872781967106650058685835027229881635860957894300122\
2994222236439380858000), \[ScriptCapitalC][0, 192, 0] -> 
  1 - (9032890650296242879474148381958449390839830874982939716703820500667307\
20812492339686469827620719840249512177124901330732146973722490290291007786929\
60519325666660134243449909860705640903142111613147618912407328075808862547615\
53470468962505656962599*g^2)/464808286759601180072060927260799163908397797582\
19331675927822205433401548060615627895703530715520346620444970163098895751749\
91417731529447973793296856792267380458578564805250250972069941958906347191819\
68570406013901669249906413105116429848000000 + 
   g^4*(597556971156989923801691275191752233692415302805131113404545633281069\
03204165690130872439682452409358376005268861767146473864200996895716967050921\
28200560476923348822648782673831781567790178351192544975869440092380056195014\
70741112408644194509122286414854808178312853334737577810901164484978321768369\
37402854114614180989073667164040342639552175521439134914273063235448053786795\
09545397081345098271239132096780135498962658310449096756692262167336064746702\
07840912125806896314458502409621219441119/92179943867902140451301523175335679\
78520664965719867108901765607667608347286451250135669609327769089252916493009\
67381229576621519692520095966669056237220298345561410271526032161870876599869\
38942084314908665636821492884219652257496490789011641803719222727088808536691\
26323841283571404930877642019406961883809179522180204052883167032360339735204\
60245410334588570197151666299959453453962935819784260874451082263155297530397\
837980076287656553730893454999391323718012135560488555959910400000000000 + 
     (28913584925453013418184554684785072907056401554990076275925448503973084\
282785831921*Zeta[3])/2063848070135571737016120899449020090739244944295781132\
33591896447159921743878000), \[ScriptCapitalC][0, 194, 0] -> 
  1 - (3369686494995244037361312316782331805725425724544640482794189797719901\
06998900379377070834346519955396298462827162229153725475590995602647567444886\
65062641215314850422242844916172442277243303884158342628920665420023061554422\
5159532279722865544292039551*g^2)/1731364387350838435650419747953750805642390\
95621391188559663544933018877426370987152348706081562241739126495469360527076\
78569325531908174040757582651461865516765470159296043076659845863326802730252\
654809147279053611823277889763981752481895408152000000 + 
   g^4*(831793217306685253295768458646406819976804187034591437282362019407841\
04139486681169705360917660556473879830514086865001869193567226671135840520312\
03201049198407099159733496175621383620617981517593693182480905130635638962927\
42642623441303315135838104259466179704560602600510598941239165555870716126898\
56053667982684203898370790762637616181282761941214142123860396003645886744047\
99417995000130935983371804465098522461787985141641568515194543474090470607273\
94526898606212710131779075395564526049699126559039/12789856604956774891839758\
82388016748491524837047739194091576006835328017822739201943469120504263728743\
71196883059227914843018866869175684260512181146713737354810660836038052158373\
59309936704559886162086607898201084515576164975566894326936067565197041870688\
22195060454959848302118376276830496270110056874964959276067994648310696371227\
87500908799031850435456303642029414136834980845389157934868376037195464410159\
18997230119329536979261880927106264518210889239622485456625632810921927170351\
10400000000000 + (55902028292080084919227147917480976785890948336402080280356\
40435154440428191877616753*Zeta[3])/39832267753616534524411133359366087751267\
427424908575854083236014301864896568454000), \[ScriptCapitalC][0, 196, 0] -> 
  1 - (6663667928881522116429325701227065360995971203047674816960916911561203\
32507722438709339889098674168514090039972327600422768937604608749695252008515\
45686041907062548750106649342548705931607960297752456659951705624223693317696\
0241183531444517403737287987*g^2)/3418785516139472850091437979461974941090812\
59881833362181264563344895143750549817270373840942780264144772623033407335192\
23164810314275531481495937316846018710770395390691171354419695638751909959737\
475739889804831751265254310244613714291661491224000000 + 
   g^4*(325366181771661118520998734042653033043442948965585368127887910307548\
15002035606613439829085891204707698831583701832753028322831526950999471233714\
58847428644427395709916500994078800684850639266542881955347373886258499613866\
09818776718369323627636350812597311413829013205082557298431938299311187864547\
54520607781778747323593932500147623126439464727856805434504386250586677399706\
64158642605512090397600525340792024719868880628029332030552942533205795577588\
068726952242792237253870798340869549844122369471631/4986920279622417824236862\
95701608086780092323602517309358992431988272490878287816685015565419943033052\
19727082742161424674586971974311457955590104778020225850362812771187389756647\
29954750011777439598889710102717633306659539952762910707429443376621870114958\
93332419652928390849866924725157225195416846392271309754474181293455185358011\
21717707285367565873234773695316892928444448804414266710974819063424604782420\
82709113501731724252722015727719464694169367854438182178829775007296031697144\
217600000000000 + (5599982682703558925203119660284055066539327526967140055137\
019741453713287956121425553*Zeta[3])/3983226775361653452441113335936608775126\
7427424908575854083236014301864896568454000), \[ScriptCapitalC][0, 198, 0] -> 
  1 - (1301444682738190363879301233706060789693464966780937638086063878048240\
46219045014368247632942551854569313659399625277684504715549155048300220168112\
85955296723819850954513736066492730623814700653396711379302931673444094533549\
9257579135689409210730893349317*g^2)/6667318949540542805989880228388933944160\
46965565531203662949569791559579588697882333966753424540666894195011422286697\
05906120759974206990013335468911029002017401420840067018547420802414287581589\
31918070298409224700677654545358207103708266788004584000000 + 
   g^4*(124138151994100387601072162242705778100967078842369317123255971955780\
70811695876758610102942376979873119233834916861732347545984655322764729195648\
39948996834926000112400414583941320857648364266828447774622230130205369142976\
32518158478760377117581167991875042524771666984206873431478295711671899687102\
37020617915393908084132051531034232272459956430488573898853732993076463709759\
36542886919685802683600355787437211744688560171100324603265687972603174978367\
77334810679623311488254999165128586441361811848809994351/18966673909291693733\
34873805784037860357779938159278473003610881556810533131766288989610866298702\
37344453218655174971144203879551707732204505259578972748731470271912643831155\
20929199614460194119353015178902706086942754999133073945461190440689027905291\
19548380903079629595499599487056028104456054140191376646651886276170720545461\
26786812408787054837350549181234337121138175518203619006514377910860870776437\
22385959955002586689250361116125560984581572711247839735746105461851183203982\
4692928055705600000000000 + (368367903063702532295899500022368084911304755435\
805384326214311637304919510498217624647*Zeta[3])/2615652249154152433769664423\
931706428999894400902329814418132498272489128207995146000), 
 \[ScriptCapitalC][0, 200, 0] -> 
  1 - (2049028710948741108087749336566767516239432563502680910795361692288134\
82893734619445803103177562469765135320778126072555798562893181603044915741101\
63014791651511767622982693295088774807004081667473422301122755577661074775075\
68598171719985755793152431048549411159*g^2)/104820901595139749157022083028998\
77872971140725694158674913816967586273711782933860808044708738998275021775608\
99158826962364550421648212691572684868025226825029772125674935118594075244974\
05639985189566338249259571826499711667339952727038576009492503800648000000 + 
   g^4*(246233350231538318013793197075211111610642819207247777678446157687395\
40676134977588801424912410967101696392814718885474130509728599297160000790222\
19236788292302291661545437765656563451459093134436649721630887732327342608676\
51887118904399261220530900960862412555371815711057605351205185782123227813341\
56123935248854087304616074241306622663002738426190724751808423153287314920032\
79167784991337927928747497812895039312321362456520839260636376794299821106780\
74232615407962340150333435185095881316719346418459291757003511123483/37503731\
75029067369573516447292105187335813360667603302920985330150257905838254759090\
48111298380074510726715761841807135785077441405232658277536210738008352910399\
12304075902492631811864310698109593647733042579367275085467025410615906068606\
34034223383048379347188540171744731454617928141208195890370780567668076128638\
73104109814211223106892088764864096300132660241914166568678328761009526043183\
54329963989514640990902374387645311024592440097445486040869701287378469721416\
6792025315658326262541698277544114172723200000000 + 
     (73430450139366304745412892037069099001170161275640475032430988199840965\
762047744114895233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][0, 202, 0] -> 
  1 - (8228315310831532853470465976383838478623058498215593327255771636601312\
29165535482465131372509863546213663299586087737991707469211157771134150445262\
89020225337886674861904804618778078430251284734028269991870912378958162030779\
6566137649701226392417862837241799195759*g^2)/4203318153965103941196585529462\
85102706142743100335762864044060400209575842495647818402592820433830828373201\
92056268961190818471908093328932064663207811595683693862239564898255622417323\
45966163406101610163795308830242638437860332104354246897980649402405984800000\
0 + g^4*(19858591160897846691330063415223588874352146118719840182148332881672\
15666468322914773076766968012035773253601770249286256413377481862721458862646\
40066477510303079324503113665311457574460050001062985520878208880247792784107\
78556359237554623946687737029871798921564241224970663377738337614899777708946\
11410209024635439650607909007113278982425279526515930351791370285871633781827\
28511526782565653709477869077578976725940662710514680418489479114139468183869\
379508238248673923901825521507983709411841929638261960659737145051900268871/3\
01531878458924531047395509120508903114393062104355639356498681036745810758348\
60175825422672445407180699683310609962214620688118827701408341843050111441240\
57817254469203854598358843989796512283360384074560489902418600509091576526224\
15586898406668577108781223703632224078362281317008731517209553683755943030797\
15478061829506981117489443405677382739455774578815949780019949205021971549546\
39863497847306269738971892989046351953876829032744480054665800428944418355872\
65483676171622313915872606714838123636855515440316416000000000 + 
     (73554444502260003910615212579587822843632998297227094890049957298090682\
806891779336839233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][0, 204, 0] -> 
  1 - (3629915951685858894426935849020750228313658185377049476734210921466318\
84933324616215481621809846722499850042525493958314397596397924920605003501549\
59799391387537857184718783539779843857616511628861262518152387233503035299067\
80134704943585505394494855391256950817*g^2)/185168200615202816792801124645940\
57387935803660807742857446874907498219200109940432528748582397966115787365723\
37280570977569095678770631230487430097260422717343341948879510936371031600152\
40800150048529082105520212786019314443186436315165061585050634467224000000 + 
   g^4*(438753144429562568737960384149771885593749406761528972494950359775325\
92739618438883965070556961018513061817886610506497105035844317107008038660888\
32740650692657590352050111242501416607711977737029518106105002370180670392047\
47857624056289010570330760389105034844829213977702430008088449749966359361737\
88586852423112811682930220686352132306540055676201530132757419383689464066485\
41787178513531223310117527269963260011230583656412637085981387712284026687430\
598682338050549912071402707988140531136581713579532686313267757297999249/6641\
67133169437293055937244758830183071350357058052069067177711534682402551428638\
23404014697016315375990491873590225142336317442351765216611989097161764847088\
48578125999679732067938303516546879648423071719140754225992310774397634854968\
87441424380125790267012563066572859828813473587514355087122651444808437879195\
55202267636522285219038338496437752105230349814867356872134812823725880058146\
77308033714250526369808345917074788274953816617797477237445878732199021745935\
763792326482685371643319710090829005628093399040000000000 + 
     (73677220232550205167102205584912366859167039703898947917380683351659262\
182122697998595233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][0, 206, 0] -> 
  1 - (3374818147574470782792553221002549311491491649048708695533132427475169\
54598644016705781871854352961353552224997791368014252745331214824090285864257\
31557841021964064595583158715111441522847226208296573610651090050069046021070\
8940043031205189174525009750361813861511331*g^2)/1719157124971727511949403481\
55030607006812381928037327011394020703685716519580719957726660463557436808804\
63958551014005127044755010410171533214447251994942634630789655982043386549568\
68529500160833095558556992281311569239121084875830680886981274085605584047783\
2000000 + g^4*(16711119444384313210442810902490027549462726573676618745331522\
02674765929398404012561386481113603036438944581839152028493661385332561105069\
34561459622532490765954896423644857701749766671722959538245330654976863235369\
64133454907160881931259998086276226423542150684960132718866195083154058132819\
51722773406651401877840890730373506827957486489906639560434955426809977444303\
73825247227402372065295581668434030198507376314851200780837686146223036933700\
78607156997717562042123079244491546931657094260162237243984833162609839824701\
6224613251/252202770802436772390696840805939249109393929109393578535972279312\
53937984733656225361262650346700792973118619410725446119816646028083596444159\
23632846001082578640724314450005340328907285751856364042041882766556832429558\
80674006441651508959761829631236670159411836510380262603904952688084651656748\
86188953067389424428304508786541573757911725591310194507136594554475757585614\
82640211389835555028916976200541024786155503314005982349187132646840122748807\
77125623494366786874168325761470805427619324180800484137391857851924480000000\
000 + (7379880105100499217543121553058262042513709266898844864379779609931801\
2045238210410622433*Zeta[3])/520514797581676334320163220362409579370978985779\
563633069208367156225336513391034054000), \[ScriptCapitalC][0, 208, 0] -> 
  1 - (1689733855442861288131012441628911382141093676960751023075149732891676\
75388283320501626076085902861482058840666326922212900905688272626662146639491\
97070086018388000222509127842922575946840272608631692095299285147979138686353\
6133389364742424708375730410530059541338653*g^2)/8595785624858637559747017407\
75153035034061909640186635056970103518428582597903599788633302317787184044023\
19792755070025635223775052050857666072236259974713173153948279910216932747843\
42647500804165477792784961406557846195605424379153404434906370428027920238916\
000000 + g^4*(167611514211166146707837612608028699703324361452094033372768042\
99169953304633699513365718334822156186601690461378017875892733835620483339420\
01846420038001493728259775962356860292669164543462510467048499610013024990385\
28535741739308299736028822338904989556001725642825308314038443512466211452642\
16832802751450346407283553090910692375176115833421160755499710844333539988467\
83309264398295406314712422464714723162999104547092386065436105382561983032273\
93800961637799736153538218443135142897693183228146504828477381372866879305736\
980322567/2522027708024367723906968408059392491093939291093935785359722793125\
39379847336562253612626503467007929731186194107254461198166460280835964441592\
36328460010825786407243144500053403289072857518563640420418827665568324295588\
06740064416515089597618296312366701594118365103802626039049526880846516567488\
61889530673894244283045087865415737579117255913101945071365945544757575856148\
26402113898355550289169762005410247861555033140059823491871326468401227488077\
71256234943667868741683257614708054276193241808004841373918578519244800000000\
00 + (22175762997742366495228506421123013548183093733656153139581432721496044\
6695335128354162299*Zeta[3])/156154439274502900296048966108722873811293695733\
8690899207625101468676009540173102162000), \[ScriptCapitalC][0, 210, 0] -> 
  1 - (3360015050860358627882437228927327610895557688992202605956706738425814\
64879487889915988092656323288735172574044977710306172147581699418123136669387\
43908395252530750173474216623470353580250887460043930670104640782420600142389\
8787894916004762612294810276401441093629937*g^2)/1706935628822639401674881655\
85208114539939308122861706203256148518588424695981804886937134441304658822012\
18954106338550114293252012705833820893017532194030720166589729517716063896372\
69938058216561770234680994705852008320359560575765533866457710525755307383936\
4000000 + g^4*(66290465583565570628157177846863356723469834319738595654976071\
00446336619848843387858421897783764868216185660622732524359165716255625328891\
06527377778685527792317480862551824775963042992993763603382258530165779842061\
03666391615388554651557323095141619105472144958170536197834200628654270143887\
35983755571695441531727385932041899283018575713657072676400276590353255877922\
18399031722269211467802918772181868045576817019400033779993052551807675113318\
56749192556181260911696146321352990208282598422634142891908306838490614893861\
3904882951/994518780908932912506078661052795321598668214738533412128070558351\
98504223575962367885910742290540147686567640941721211254040344856054093019766\
84461401963029999073340701447797388950906134046442243606049167367747446332422\
31014785043075864524263753552021316903405166766219745356217456905119595910030\
92792587530916977203063000989960360964774835617708700565292955606979144167654\
01805847842836411500902793260330694559471851874625553496229693731315531769354\
71192281985906144750025054221818379454151438029368473206905773822279680000000\
000 + (2221154082962535581319107348430800596602420490714213599600073524603550\
46967650826251527099*Zeta[3])/15615443927450290029604896610872287381129369573\
38690899207625101468676009540173102162000), \[ScriptCapitalC][0, 212, 0] -> 
  1 - (2327039992018549768765231564703504486101882972005671007551776133143026\
65006227253017727177019205244708037154358510358993578779081665006232559905261\
96538460915672013936035742857183333841509357220996887436874450824690777899823\
280834420153220867496768594098753606128750747477*g^2)/11805784707037696983626\
67085250191972984922720092570795280238118830460399531220774461745076160965942\
87440323790582455242154165090949476670108609133625421105517549065722305652297\
70756537549104808438784897518785974530954790899072502483297898917096112000372\
27193279244000000 + g^4*(1833783611601276681330641282893134498516634799176848\
98069862142793649793816681162180822052498638764626565277926664356481513606751\
06507568566459466736686879152011351578847372095620840939372096720597995170696\
79442979763241934577638751273075601695176619427837433655998073747044052812425\
31536588882736567199936036215588827129414112808350681568203353157166409897509\
78698136460563203776952284232320350605508415093196120322030721138920408907599\
47828345151898423073118137871238124722426832352781215801343250262128758896571\
8944112683919721772434712497903/274308871195297360433652132842646938529161555\
01370649319383596084088086489500478620514444490125393632511693981899833134897\
10281642134019519008693308005855088215764470102145437684527677778542890224990\
18937041681940190291083905937062040357285592015151455062588704945826634828592\
45520261862154310452227757705344509834894636733316096321366995164930665298459\
48313621691189639404700654889296867813551994358853329985013730825069587713851\
38877864125716847441989503259727903192491008952363815160201678246731444317216\
99004721122443851407523840000000000 + (46941128502750762720729650386981201768\
260706957800578602546248586258075282102870741587069889*Zeta[3])/3294858668692\
01119624663318489405263741829697998463779732808896409890638012976524556182000)\
, \[ScriptCapitalC][0, 214, 0] -> 
  1 - (6314685669351004473735680003422943487744186017907505561790679434386973\
84953982798592911481392915535392799329909849822658235914411970608277491917040\
80880692334611337158777318698681011108605955068146701541056564478826157264546\
67159136461420342458034411695165095884998291646727*g^2)/319936765560721588256\
28278010280202467891405714508668552094453020305476827296082987913291563962177\
05189632774724784537062377873964730817759943307521248911959525579681074483177\
26787502167580740308691070722759099909788874833364864817297373060653304635210\
088569378675124000000 + g^4*(249197618893738165617826367453426491241957935891\
49893140789420119120650729664616993584748679340104078211786117172504193968685\
83104285102849376262932021009010000902400529120008354419724093417813548652105\
08311988109607540664767401613358519556875932313995399535985123348162311858321\
67005803659735643553144844153665308998909767022238240350434340380277208435068\
88972577380052397831604923665130620476499161553043165193739585652642290192393\
77357515028156969125442260212826406428984673391255183573499761274927365247107\
96838755327877661430465946580280797797/37168852046962792338759864000178660170\
70139070435722982776477269393935719327314853079707228411990837205334534547427\
38977855743162509159644825677943234793364453236085698840706806253500338992561\
62548617065969147902895784441869254471906468412197718053022160980769520159509\
01927427767995482321909066276861169074181082628223277364331051545227844848105\
14794125996495739156196139336938737499725588736295235624626212969360526796929\
13522686317950589034632828389577691693130882582531713045296954207327402432110\
704982902151397120911418657194803200000000000 + 
     (47015205356852723430525480971156521524805533221349528995567656720398932\
621806196252175717889*Zeta[3])/3294858668692011196246633184894052637418296979\
98463779732808896409890638012976524556182000), 
 \[ScriptCapitalC][0, 216, 0] -> 
  1 - (2523351022526554817553847927076782191661524407703715853430401223838502\
66683132293230860385898197753232819815133414680705783676797412829453621620409\
71184550193581410418155235043357138359644488831791349248901079611562176286741\
096312473569743146786355575503528102043707992451089*g^2)/12767846847839907827\
63498872447293265153814431754929272773399004791820417830056645165798950376638\
73234882567213553901432767117007296202079123663476079470468014400448383620578\
64837538280946972136393134396436034450103611578998171920023626647142738360905\
14334938909342393000000 + g^4*(4642389345710611247684327974635321099155236778\
76102142088127609823988874292054028691521350904148968870705028420421389939437\
39667076729813879453153246795756629148873506440155400347581748994388959265362\
15660248608518371051401942243853642145009474003875185187138873548136935345743\
01463721093023415831004372978826709623658311261133788310908513925604025867185\
24246183525722878557381291667807903017942196074489812412913865154400479846441\
19550610544228982145108228123500431045284538314799820816799226543659193619531\
321629827381330185814794588384898472969061357/6904523125095855267640371096537\
18809196966103863210337003541194039886893157961334422939494457039829910100148\
47206465935265460705610864004782462760413238450174197588515502348537036456476\
47159724011193654791494883589823813706074579955817478718260303247449645948726\
83435055492940909610608791600150060656007628388952090101384226475500466093069\
68682886038671639235045001394151039369076816686525089242939264866189947401380\
81832435308887733108819369662428834476341586607685879413673547007407510507345\
603191316668328886545680577626041179163837235200000000000 + 
     (14126578414593898530329462878985550824677741919868011859765621145476681\
7811129585472936013267*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][0, 218, 0] -> 
  1 - (1299331098981603608199711543125144808987919596522138482913388330083848\
05354463909075748966099119562087269162268803473576471558031367137177031041450\
70338120651889906090784771530142796197085708963509384635796307837420414589902\
701633685685976740455293629654188123745197734154111*g^2)/65658879870720666144\
48871873749144700850375878264660036946339300176463668888533579059274887328795\
38131878285076827070313398594586214435870077746854422930078981417982780376609\
91385440328385260511380370470983407564072016789859957735988483826755412236008\
6350390199222394500000 + g^4*(20733149656611747879491488212283493824324279723\
68063405996103433664834280020865289522923514420451257728141441649187919036989\
13964330498463381856002397553879305811126188409320518166712326499697988586718\
84368400269730845676670931595217465925906227867338761928623085592336969287753\
79561108161489313561974078200512983952399912752955440959014084801833197252036\
65539058941742612818078836887619030025124811138246148516408601165090092032028\
99602266315710499164247504672511474241929524802299654888862637888983940357381\
90904661918760282947566868653638354051815690153/30748744327817026324812958112\
08220565737054105634428571839832183594877760363254456760629522001328757007476\
64458144729019880901715778510246856512125584742607712829730954466029094071928\
46359105213661156464209087511386519643894019404307274661933679477329241963640\
87518873043214156726887967499485048330696774685012262195273596846500358833428\
11264878518301769761723024994451021002856742120753916922970770542292092328939\
13273745402936533306243216978590002844349995433051981421505706405103843865499\
09073151393754936614274496688405056614347384036556800000000000 + 
     (14148392766579573453313110735779801390906960425218943846366119125934885\
3383415689238824053267*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][0, 220, 0] -> 
  1 - (2885413878109120301078938192226557687575420676578467603168295108885217\
83478614346504730075311561198710170212800718175664595939204229098780216742804\
48056920644196964109897585741832338779116144518347011010639651266150232072106\
138639737687930049146591687288186583383910387821370463233*g^2)/14562010222592\
06735538991261001331809359758743333995444042062579743176606584371865057787350\
48146476029594735323536922769902417823395478987686278915065109817120720028191\
38370960120238835262202554943370428092018883101071285302153034569186710852530\
24085625590313194761004749146000000 + 
   g^4*(168691653348664581546754976721378331397873916585782104100223623100230\
88682288078422908304487690939237581471666055740490451992182162482993051532429\
89143189464469111071304065836783974341441809680044881070391616202445338133398\
24069307241486615407956021082662702769800784757859052212138316128934529225397\
56537702724332289722996498053888896677601021355614264517997998573900721139746\
90608966338961840536324163866325293054977026534806811305540118292878923606896\
55911509445980309466518480150249244658939498193100701946879185035193667714284\
397416067446447406708404854028493/2494816006108115779874941080234128392484019\
48606920510402082149565181731915941006869934783768149211418659158602980444453\
26436716277517665052746660682378032822531212861875047636669265808806758817863\
18520409251452352688931414468611032968459931581190513705281839904738151120714\
96984894844489461136617722229721023574484847370923156700570644318804368128816\
92490874838725081305587069144317464856377414288795135732291130426490724143635\
18618466562087138285297967875672808201793755814523765265533206799961509469072\
10803619869611316452695540703365740799745228800000000000 + 
     (14170008352465836859268063741530762622904369626327983786486074758142697\
3418415983177972492467*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][0, 222, 0] -> 
  1 - (1913111684341416999579022612557646525454218558488534768477776907914321\
42340095040427824344178865871962937612505942929989504657697685270167764877759\
10633452818259552694747220152013350307597827260739105176685261844324545526759\
765408397971617428107066111635027255498064422460837250201*g^2)/96427063207896\
64930400196242505082085894964473796113329007977919674547634034031931548576924\
71283839777435990258996364530146055243112065643423341694676287727720164013285\
24638794219219791048665647831286990205745369413670842882717403798949370817203\
2391527857262698474028555862000000 + 
   g^4*(142035871821122738400671666742231176681862602558228750566088552311767\
12701544287052464440035917095831284016489413653075863843016157841354507910067\
91503417466047262407582149546470466978172734771027697079362336343681090151579\
49326034529246895393146472714105404567911927483911571963887775468263314303695\
29914910862679362608137772008211623296156386367606547497896734923775819235629\
05657259350917706236750704651471327543698774240038089129046706261644077366480\
82545903380004453541031281955727695277173006579090720137389407917193058867629\
33188991654217253407890444520939/20947798616703024592640079959117457594485359\
16247317620905230595359501678106892833935155409541652547946056614795866329270\
97544398415863522801519529991105261298746781724184065877426149548104668205795\
93452332715157548074397325335250958451286530992749088320306948745817540400425\
28880516584407157371681807732399869226059575310792947962222838290814445824547\
45984585227462997580510055244239016345152906487706201327210590124790326226199\
68970348837209967442749955723121999398177388887963160739532791187198285849557\
030167163811411570937907786797986904430182400000000000 + 
     (14191428761763582648089449460022748416985959043896283082720141189515021\
8940206001914005348467*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][0, 224, 0] -> 
  1 - (7620595824210231038786956952896932928797010466375046847604506401821908\
34614259564835599073075521452423429363665603566854639157005938331997283573225\
14527781840766494064645450074035950101303231308601602063004766059546352040583\
71991702344010861912594363358377309634631545647882954160969007*g^2)/383617714\
10123939785909708715482818163957655065392553579059018717399646343430269913918\
33455112357925463369148767170416937570654494777592990543948730764568992943682\
89733296141007818206479124727520080165658875320918045794987657172301881436260\
909495990386310510533859319728435691184000000 + 
   g^4*(165541762898824566034220747979153679435623775489740417180201458348316\
12203554269635274287064770535873663255165077386370553808128401956826025445414\
10000673351481396417597571575031469319417107327914757610362600055594667283574\
35130318968601804232844039121832019245863061657560068410686215312652034712125\
97577953233722948793744810176451585548848053069787637486898712757003999207109\
51148467173200059207791695957009261854626411588590843413690480001702482786863\
62614867523595392054034499929925154759226915241605903420199767516534188611339\
2475720323482777541612018109630525348106623/243475743244658658369253180511765\
04062384839397906819260752725709431927835680402545567855366818728251306712412\
64096182370443087613923538935353621846920789503907680001604217496858265377575\
37788289693720120722629176162237726804886906594203182592102631737267487210515\
92867503832234830366985314994079239437317938565403217207688452320515159106959\
06320628122430600119115709603086188541506495521684381726091853935797996477964\
95375652025267769608917349765524058043983871274338200132675308679147809003366\
3390345013990889256899108105939528070592350066205317376757325004800000000000 \
+ (31694226197390460594676973029075117447594166556283276266818239502270534182\
120445732476389857641*Zeta[3])/2204260449354955490288997600694121214432840679\
60972268641249151698216836830681294928085758000), 
 \[ScriptCapitalC][0, 226, 0] -> 
  1 - (1358298480054328528493152897640300981256660458678319186018697612045489\
11513439025279540377989941295282307671217507952741926855942657691043851270837\
48704159869263533807403168559346613215411283404308605298244856356276713644186\
0818316456931836349116958754078499908897642467688750060479524861*g^2)/6829071\
28935290047025819968807339507491422397001107088162896452145427184466086875427\
94709216339376109239976784881654867157370109310115653192899104938412437447072\
34620318280642346226310053493497394907266200507364889088359229615124545827682\
512490190736348373449635795202742769286672000000 + 
   g^4*(649424473715834885715801086212903279615222660399512562168420760668856\
20493855587132668675736739995234609428079748920444637303420721558865360719686\
13999379212809443064284148520394385421336520242265232606497602466587001159126\
16060547811330605349628375067307222648342310659686357953459204624661435713734\
41149610170255621047572319572170385425311125635453478998712840325435328013811\
76108730059308776535608175534747367913375660915254246565992519444299773501356\
09474140688094394403756135854939702572341601244042470078099021057268928207929\
5308909523767650980973590918004609850868263/952569491235351553220512923680885\
40345841099331588283680781894772791749958295422647228263886472130920291186110\
74987957500896522464138628207537998369094647378705043684205240768967438886541\
04982766802066216262740680849294338364649134590191073254875558634261536011318\
32049557338243979832999019738814429734765544309492790317824907843509025813077\
18180926276662295301943491464840743972447573282367075634338796508971877737860\
47938574859710214072218491142452126486545293577943594576791222515959507129726\
1215178737518237595919134725407339528410960152478375060095353651200000000000 \
+ (31741146384418617995319820836410246588253008380307063166243468230254437801\
429301078323028997161*Zeta[3])/2204260449354955490288997600694121214432840679\
60972268641249151698216836830681294928085758000), 
 \[ScriptCapitalC][0, 228, 0] -> 
  1 - (3060196038804502203349802086753410555134582695882685319023291726065870\
21941768326257355895012725096951209103027060480654481604888415734014416000386\
19320180672536180905982320726238160214841831570782174225466090278398390490738\
224250919155037616338733937482059757641754289575321339169428498361*g^2)/15366\
60325192426237257357081776130894389760030352403805499820580026275868487030157\
37671116646670380416289378329614270465054677919765980327221698601675609366341\
05637238007890096919593691298972333068217315285849083203922884835931779594845\
18131817061303289499281599488606996210299445072000000 + 
   g^4*(701506143436675339404874331502039692525947295416438810833232110707174\
13523760942401569767218579687159598648488866184899885627793901618949769653737\
87740977774599304538784230661203655331499428290354411858723774527357957233050\
46787349518307334787249542509861089412104581059814446995123607219876901778343\
10437675479548670511237631311290059130189316140968340893781376129696897804740\
82284872945861566660461336364272448506110179001179306653459012631927461663878\
06733661390389778275136572689072862064772553164862163197409491590614608742061\
1565005741893306762965248940504635363438143889/102619826021714505543584799955\
00645433134481584300128065357942338782216111637360976286983509171382064279870\
02617477299245542416578878206433673380245155605169679607095141157998442759876\
78954712235029101591146139862717499761449153372314734141555099149765134455439\
00142323577468490613838490829115208540755571917965499930514355833815202368114\
76193208390184155282173791940421032660592196842001891553801975044356028916215\
64549028121329912555293091902044379041077490263257091357999642898965322606104\
22809884504136740917307398893954129082878132903155604540135177580349849600000\
000000 + (7215797476678357913864772949952660977139400718216255168445874484480\
671976793710291010093794975547*Zeta[3])/5003671220035748962956024553575655156\
7625483427140704981563557435495221960564653948675467066000), 
 \[ScriptCapitalC][0, 230, 0] -> 
  1 - (7342920532958777892533044603183496644853101784773902534174518198972402\
46420747798344305482431124499984070765194305502677094174672009115144966321090\
08175043415501969208897844915393997032202441425200850380802282327534323936472\
9022406920082165820151243639588552464192413195185141273837157394355442057*
     g^2)/3682688987983112310876196966551789066634088642853165643964675360398\
11752984330552567273943982709492867065849906536899455827509070923463287330372\
50413050782665931411113605589640966010863379209951012268559352368177993969244\
168226199335610720215232659895252716744645963392046136791131952483664000000 + 
   g^4*(189871694184840859204544613162086383070706090540156976090900568800249\
33186684057365349941575787908797728569042305835545488401294584420073921756743\
54293078133977974602567569135191831177702005724476626744766957578217223496151\
39358853466014026895600564767091278245759772885409227508469311967447933234608\
58599265439939519298139354619894766804491339849061903701151455903652451030212\
45534364460134776172904909004951297562446615293640154879622285823833921756008\
70014996406026839795602547121669275906653764869117688678441312826338015669158\
435528246596997517352455975881680820271943958473204288939433407/2770151118068\
85036877527658092714854196804767993700384806588303872978257440114481733461158\
70089482510807118346361215650981970665588778707584572168251486022462897871708\
96302296636348203497971055626316016784839713116312058842202055533042002413758\
63749215346826684769473383536598407776086059179967915203650225901093407346328\
13753524429457515209884758195460277322227857633262919818017207204813191015076\
12021524592940046411093496445498637810900710676888502924119367164395255245037\
91756890477016341993649726589853672750612084563004706036945458959360728930477\
780271976556063271119019212800000000000 + 
     (16548141631228184757783340301688197732087008615386240944700917967230713\
40794966527197392387506787463*Zeta[3])/11458407093881865125169296227688250308\
986235704815221440778054652728405828969305754246681958114000), 
 \[ScriptCapitalC][0, 232, 0] -> 
  1 - (1776980828954821149187327775581979624059911615571478608825663082691399\
99634650592175930508555042503083486116968355398231216848618284313490196280328\
87629192912734818259650520382168793919371457521541075116825205625257918675821\
20073795039691148908782274832078160378625217480800121167694805459764436693*
     g^2)/8901267007848522098705064254608507975014209317455108140291847791788\
36785217870226953884204259022073969505658686185188383142797497651565271582736\
34478725335529056566096926833317140297560920976927920908173914270907352381774\
751703768271946266489631678417593459410097369000062323203252033632336000000 + 
   g^4*(421519937899609690774618380711035035005970568633486129461441537571857\
70201972446553698199502030312900187201106772471913391959626307386559901411829\
70239851555398527471587648029424071101734640497160320818366753251526864063085\
33891309179937880456242630209056857490187631274439129745223355606063685453814\
21753980451350170333137176866929667894766207395216260317131357959844168757379\
82815314794882048366549499839502957636967233629104901495081710862147272457241\
60607016086834834602591568242942232989902957936971966473327265602384221242382\
093203187696542576636658071844269269574479751838783963399971125453/6133611185\
72114418717437122887068830403772781856825075533499106200053745426943382970582\
89003902483400507909778966041936260761981206076064660250311719935708010976194\
16779768575661085616282066654693272026877895512556283740130822551714746196930\
77505628654755581515684461447923178197180566736137469188008766352780469782637\
60210780691578688886693643194483820577720779895288980497812697548901330630851\
22299643075016990194089993483686307451478910734039906195487786725072401063398\
84520751166490274064563308327086326414449770132823522514943337979717777629382\
825658119373533488338486074336051200000000000 + 
     (16571899994347160590980623705868312644281637487447725259645298797074928\
59782343503715178421428241463*Zeta[3])/11458407093881865125169296227688250308\
986235704815221440778054652728405828969305754246681958114000), 
 \[ScriptCapitalC][0, 234, 0] -> 
  1 - (5698379402888267641379274951469155098261765430121727623584668332287993\
79941821356083739816537629611011403505068810063200546632895076008925713986340\
75754270136004635056796595285227948678629215917233049562661749685694899987577\
03322517825113624877247774199635201032456189749231410207043243694829972916073\
586887*g^2)/28510084628692175350474849367576959714868508560194752503016343985\
04439717365008164749113189023746537601560365077467187117865611642539193781111\
95433650250495145618910205521639574640320707038831445815633084935287536408278\
87127382401776018242421387117408737538471722998672886545417041607309556177006\
1424000000 + g^4*(10295528851026618641325462696945378301671009365652050783480\
77842137546962597040224464770306953371406608128896972114432171958226111300445\
35931888230521822351007466363931371198572740073084242931037673171251917250789\
71114296074758695013283691861532563467193679443534327301009307772740237634951\
04693084936452273476581716234684774113859462368556788841175896011790887638915\
04259733389144279234075442287674618396760192147695024834860199548677287499294\
92820390777716397226704944029418582354184237724403277389818535684097014708224\
00035246605948205265691905526691553561237037926429673312590196260123504516909\
19345844946424343/14942143311966043273961821764021099653966072275695627978700\
72073984034345456637633958507843132709740634069822474791167048124939713900657\
23286871024298995587521092696155086238089684091468386148728455546707164464778\
95538120066337660689919977891599506308635608751619621701364785455271594770435\
49432733506881952173380433595904833148047650567951271821773594602683036035390\
45449231095678221684869832658812181551728586022802397233482067015675588972688\
67528649645732774915194488511330391605990165385414029191191718721411612192436\
44029156825962442201248181517700682439749815489523491662387809882384863175155\
71200000000000 + (38667409818755477315584382068912454747271564802923955838695\
0164692135494331555643113045105574774028879*Zeta[3])/266980885287447457416444\
6021051362321993792919221946595701286734085718558149848240739476896240562000)\
, \[ScriptCapitalC][0, 236, 0] -> 
  1 - (5705165023093940366141082780741611061760716838122665010660726709663034\
92968677917131973571285697714437488495496480889625256316240938523627775247443\
28065232109007982841164246556396966738857660366954017312823645789923715060075\
92840624188032435399323500678103932870281746348289699440291239148505390946627\
511487*g^2)/28510084628692175350474849367576959714868508560194752503016343985\
04439717365008164749113189023746537601560365077467187117865611642539193781111\
95433650250495145618910205521639574640320707038831445815633084935287536408278\
87127382401776018242421387117408737538471722998672886545417041607309556177006\
1424000000 + g^4*(48514255970258784559327175946623877582458899470941560960958\
22158607414057255913860249355351119141193299225128399268815035126010721322166\
55094524075165429406822866358150714741412219540811505112903160055672448720199\
36414082088712662076830135559289367438603546309178734929174607073155825490999\
95373749907385332630224552487876154716819143505628304359575422383630624954013\
03817756190166830822484958053879315358195362883725120636979152737220517828135\
64770041674896862520933697140025228844396009213058819872063856803210455095227\
65322601340746171691360721578420136007718732805923927182658964183762828118736\
108762607729304041/7022807356624040338762056229089916837364053969576945149989\
33874772496142364619687960498686272373578098012816563151848512618721665533308\
89944829381420527926134913567192890531902151522990141489902374106952367298446\
10902916431178700524262389609051767965058736113261222199641449163977649542104\
68233384748234517521488803790075271579582395766937097756233589463261026936633\
51361138614968764191888821349641725329312435430717126699736571497367526817163\
67738465333494404210141409600325284054815377731144593719860107799063457730445\
12693703708202347834586645313319320746682413280076041081322270644720885692323\
1846400000000000 + (387218265502248120804353645749022935494493827530842242922\
071104923691660263422319718045449008511917679*Zeta[3])/2669808852874474574164\
44602105136232199379291922194659570128673408571855814984824073947689624056200\
0), \[ScriptCapitalC][0, 238, 0] -> 
  1 - (7966377935942716865618277345167568697499444161145110999457196807917864\
99435974648483056513618104246996617068686005083229362724939473791613810608861\
11534480386116281074751201292309619511017614472103300672114249115544094673241\
07578685618106814902864666294126740517693517330992791318701557738100099770701\
451*g^2)/39763019007938877755195047932464378960765004965404117856368680592809\
48001903777077753295940061013302094226450596188545492141717772021190768635919\
57671200132699607964024437433158494171139524172169896280453187290845757711117\
53671411124153755120484124698378714744383540687428933636041293318767331947200\
0000 + g^4*(85150186954025673973900160593503734847380690938126771457951198980\
97505964287559574527497865317311690089384976990739376138751621608412403048946\
44613858103653981052843181220328174585801463823991269319584128313219793166442\
60397171660722553450100207425064393852288794898471549503665762062796738756427\
05823038157063279880308507165630745465350636878736011653183611592011301402818\
96816261710541940141760414325046324352966726918281739541591104618310199900379\
81019888874275410927668955048726555493966499989576791556641264519647098746892\
88719273187311558379566147610352169546195211914930958955062522272098328503216\
7723113/122946155645455092501217699779239103611002152791039112585377334915792\
11539794816056450319256882295094588904545843942657037144336855680203418152585\
11239787926242775287423023614820320424889996496951630870474384174753751320255\
45398374052666963271857424853534358874340823858851371019023643530482350341336\
50225267790984117751357146751324307469006105569468137169535318650470293086363\
15343992435160822633387463967935355310956157975815750728585403217094893028016\
57786176890135144698539662380129509832541337159015209801359530303130668878995\
15105615003004942373545994409803982424608131533451281397750139043840000000000\
0 + (387757850314551227036766415394805042548188988316558836745263578574873754\
217308577739256491036259717679*Zeta[3])/2669808852874474574164446021051362321\
993792919221946595701286734085718558149848240739476896240562000), 
 \[ScriptCapitalC][0, 240, 0] -> 
  1 - (2716460387184736631907573271096462285672825483579112317640462362462620\
52424116175165795987363307720556187317740161764706142291102474222625467306411\
77122417948167950532385444653136024237813078812772896889051366801016296136073\
38531919933736534475808551758000248945558814771438456244036760043673095787058\
637204397*g^2)/13542999993266842017832826682363393880157102607799400254347776\
24793306071716446056882337041463184760876200133420885979454109431893981449972\
01443005973918369023923645059080177676947711845902541339205060129445961213508\
53184009252550778922590915530367585351378181665230751330807493312615130312451\
0366812784000000 + g^4*(11003112522019248405835655955545374637761095083498117\
74129122442162489801695016146803201171995011180989640689832607247596627949002\
93463483588682958824414251979554879536468406360877290003270402536249143059496\
93610348946504913797964384086078611508343435083787362379926096563997761499652\
70404456393645684683144835420173928555889797457265375758038231443381807405953\
07314483050811907172939163659623373047617309916922100156358404083752621606328\
50334890061326131011847617547814882323155867340586537076374424783035503713220\
37412307793739577253571927804128604949681356400756296163339183832118057598356\
550227084257851542594767899093/1584687013784285900604670309806573762337988255\
09629653211165998950811990368475649480028221374605126446652601848536044964230\
96201361804805064470321020872957067099721424623105418284081880161707990756232\
85911014331953920590659396727530134481447867712429007481964054645678489693411\
39595842620050789060587296257107539873923675588917834582416431363344477821213\
70653098095812664263099019499520625254129737997719949266749553026817476172436\
00626509349384141574591163460753684819644987903198742245277794486331704330156\
38740529722097242419514437638486665326845456609400025810214653440898729555205\
2773973212990903768678400000000000 + (928020100692304305938896502437667654242\
40670888488293224052086913957533176872127810413722300995995445081*Zeta[3])/63\
80843158369994232253025990312755949565165076940452363726075294464867353978137\
29536734978201494318000), \[ScriptCapitalC][0, 242, 0] -> 
  1 - (6867706843510598335576984656321431267664024029515776604805623059691668\
66381995767271301901534325083913304706417949287136763109616244431927063450605\
27117856701369870025729835501479836383942903646418264234584829802317239374986\
10296316574822338462910828716288908314546027081649925085603968404045101909021\
511693795659*g^2)/34199607939518758749467322023406446954495855502765085485772\
74748940000432667952323034044248053184091150025215183412111855396952775405938\
94889435270868310990925152575159845034767600002248776761022711699886015255358\
33865381758321626164808826215866055640208408529099924663828027392134347799290\
3247244124056848000000 + g^4*(33828442526740223913610187108491560085710239802\
73551977070436325757235250465911414563653851131471773454630155745244411359312\
47963230190624450273326270843539891776065056663047342303945995045974120167224\
82035473993524266941970714709198388365485779307828986911455603645359970579863\
46296316067363570807301642512025295512353943626276935008214990198530003821269\
16662054706755723001025385503143872718738081823163711095272118784455486437374\
72611027130464035358483047175203826956452161337710643902694129635508143128762\
68860008524130618346149559445538707241358315570139020755001650766942331656430\
97562796613147279615515541551241143394550143/48598065733485021442327147924201\
44858642159024845243657309902315061749830350209905655141093976071581080606517\
75604389257407164229302581972605363191275499707507247719056455929798295436727\
92000754682945685122281504736907768373105448774316949005853900883867003142756\
83341604285787370866127267566197882326994161748086028215857728987330899072319\
35988166370263652490830536351500012467365238834686405477581706977172884027402\
96610341636047364675707670026426913749121331600939643429320940587792565445473\
42384591711676678912307081995053354798548237688263435730594339676579469492835\
24777487657432612411671895355749360387831398400000000000 + 
     (22395849192755535828144049129111305123013637797171915742947095369740392\
248670527664924541090520661853232521*Zeta[3])/1537783201167168609972979263665\
37418384520478354264901965798414596603303230873108818353129746560130638000), 
 \[ScriptCapitalC][0, 244, 0] -> 
  1 - (2712208782171436906365753337154360682897654309043497684508404424072808\
66785038801293578003385858001684319182731158828727177836471540295551955858509\
66275820390133600224784817027785891238641891648503648877982508513901018902627\
19345995486911652065026493993249168922259658236280287802318991316721149051992\
51234063617072773*g^2)/134907193439019647639023745185731411301399801201757432\
71572775702143619706745271528672394345295395284359504466334005757635984359613\
14380737170355312994226365902449363233040708647751728870749689206290842540364\
37781203848771422051318732321376773726829683930109124740472821402419653752361\
76386054394038961670483056000000 + 
   g^4*(195446055196148918017546238013167359772476010924804308333094963219052\
68773679775635736592354701043906240988218529695605053511061393289529302424669\
12708256690418912454791446154732670140383673866278546973396995056160581108129\
04484504523992344931358899423908528269581372373594806411598905783382624141859\
29227319661212516767306731006674791529091640678101919141492196936950092263765\
44071471264902311848504019259403078426251049678573238802967019986475127609256\
01448237842955170335342425903288389750751555610547564536647100313776284602170\
66121756478460507891517493978172920738033793578096549136657586130427305968707\
343244613669356591825654702221/2800806980422612899260634825086488806429704379\
44535747089409329985093875359981930746780770422482253757633447231953011271769\
69935143169767518184455998923414601538103530258844928682659095297746645579380\
89482328230873858285879699294221826502284340955407950382344212572388141220859\
84905510494714902043289527443438474531099900203099465696526506147194097154581\
81628016262356655584269020028757991648844473155934482795122850517578470820615\
71336163817711376927663792581773954570793074734212458680513855409209807292949\
95041411568874113408612324703537181923441675806934061386316635537019723287648\
29366494506255159535973078645137292492800000000000 + 
     (20183546620254787750359037327362471048873753606874952586596773383917007\
2346134695082661627461995883031080689*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][0, 246, 0] -> 
  1 - (1333206275638938127574667758580195625571225983713336338787378977229352\
67719730150658189388288942031923062939766257068837059198158612337623532484322\
30506950472471942081766519566590209610252814481128451213129817085350465234111\
22759261310558738135131717955299009587653131947628966890526488373806926511277\
91347262801017300743*g^2)/662394319785586469907606588861941229489873023900628\
99463422328697525172760119283205781456235400390846205166929699968269992683205\
70053609419506444586801651456581026373474229879460460988755380974002888036873\
18909505710897467682271974975697959958998733748096835802475721553085880499924\
0962605552707473130180207180496000000 + 
   g^4*(472346313647741481822226155772028021805678395386523481827242163203379\
81931893862531689836500528944325727108471389090030907956456047526389082460036\
81339948819669046867510074367464342418348080011458308437413890495541506648779\
03245543831497024406369931892151143638886108881701281236176162630998830417983\
66277167811458774085255657392934085192406320437577527404374307314185420483148\
43433455520946293862895328516066999614693091859639799210836823306742463121112\
35751037975852765488005278825933126637200359497086536436965609454720867318509\
77473701297174304224652801862090327711893987420542202568822133564366492926455\
72592968416134987011968264445193221/67522134764726394036665310426667580794287\
95615010662244406189068213641656565980384636465491422244421814402909212646391\
04095108893425051072305142683667645571555340753717833259425174413735347605906\
29227255048917222730062941816378555029215499721120187070408612592511116390547\
36661132700537557636329949828256559159087843209504086342228958430662847170013\
61237388506378854520488491115961755300538469507443290584104673101192562833532\
39048567929370933767646109811477940664674188136524999867375115696077590770955\
19916669957854243574013466166785185344735528524264521147045307460081190025190\
990953828503862062500116091925772848343611456716800000000000 + 
     (20210606705733962337068726109308264134064045134753399439828704222905653\
9243885706836914809136600183366487089*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][0, 248, 0] -> 
  1 - (4602433501001984208342736356268269680140911083448020016196115337172975\
05564377022548603043569186352120161106485667180578016680825905861068263254157\
60212820652887399031570167480417784380640721226846560408202229914245389223898\
11784680586491910983583177333165229955392147264360985144313713539084461887888\
092236241648582167*g^2)/22841183440882292065779537546963490672064587031056172\
22876632024052592164142044248475222628806910029179488514817240285172161489851\
74262393776084296096608670916587116326697582050360723750185550827685794374937\
55500196927498885595585343989584826172370129244718475947438674244340706893934\
3538122507154245868283006224000000 + 
   g^4*(430455820680172144335002453377853410472720693149004590234989196362303\
17287415678701508030911589961200767734218450669515094190767804937566655810354\
30445759166137325153799334167921415537035038587263152958310377765016055293744\
21720950205440067555279833348496659719110514950642210121400212826475316725041\
27113310872171642913600709828687040030373542523964403580961481687431807932720\
76899648403812049998197061743109416824636123360032197836275548848977425645481\
82821358162510009185576512381047672518962764688671527373995564891989514625290\
27201807212263871792272047677506214094568419724106860924532750975292757488847\
9400028844390668224258000631477431/613837588770239945787866458424250734493526\
87409187838585510809711033105968781639860331504467474949289221844629205876282\
19046444485682282475501297124251323377775825033798484176592494670321341871875\
38429591353792933909663107421623227538322724737456246094623750841010149004976\
06010297277614160330272271165968719628071301904582603111172349369662247000123\
74885350057989586549895373781470502732167904613120823491860664556296025759385\
36805162994281216069510089195254006042492619422954544248864688146159916099592\
71969726889584032491031510607138048588504804766041101336775522364374454774463\
5541257136714732954556008356888440758510132428800000000000 + 
     (20237448122063594318879211766692210491602364531295188004733665641360448\
2713610222848323623238606553504397089*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][0, 250, 0] -> 
  1 - (9160053881683548900743274839291528278265355667925569305809471348340240\
30714700370998255634127016199150569436825457137025739876695065509136117815312\
27172211404667241207302342882187724824833097773759831177903981021225184099594\
72520464589206243324932557378667057650565942610695957699143564296857276282879\
032240684271791359*g^2)/45409364689244078648701152334401521296255892145406493\
79344380000008938206800319043781418692329275316974361629058975706378121846358\
64370256949267186263775803933772793016024276665856578292201553239104427860931\
63325092696501768574490385062959475139492806745476173297896009752693277848897\
3806865064023779634554661776000000 + 
   g^4*(852713721012040270128584130280536292451576932043459793492261238636661\
05976958213322095311921881171274012926576286099485648923829630820702742041866\
98327416934188735318826001956449158550349553566412863233869081694591142549978\
29284716019175016517386039895830569198289553932887025368722931903241971228848\
45075690736237059980537562433943948379836648505807451233600982131202200001997\
38358429087915303487976064504560918302760028152463620714934443362249141483071\
93944364045315045887510470516576953178435736816383452069539826162444434347130\
06360863064126505859364000876857149307991096212727920771298324040485371237815\
24146867297799122248058178210204259/12130456138900852108785934827550106914146\
02031521339422837000772119248457908017103447755189910138715890662730315145188\
18286279878365373090798741169603316119775047872989385593756901300408301808498\
18594665693932302212380757719011730391602506054058772299948207852507291004300\
57014505327885525907239418881652464020897238317292024948594865650179780413428\
18475804118171891322400477608844299031032248727525888332748432353072353352336\
68640420183071619266561172181370727667702632079565015195989869701519179478795\
15299736033176720502396734748074473519197019483147013561210015860403136744916\
4457263263146545707244123159701717324908317446144000000000000 + 
     (20264074375004092648430589693913882570482938274650908628337652173599613\
3965585105212353781852849175787460321*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][2, 2, 0] -> 1 - 12*g^2 + 147*g^4, 
 \[ScriptCapitalC][2, 2, 1] -> 1 - 6*g^2 + (111*g^4)/2, 
 \[ScriptCapitalC][2, 2, 2] -> 1 + 6*g^2 - 87*g^4, 
 \[ScriptCapitalC][2, 4, 0] -> 1 - (1781*g^2)/126 + 
   g^4*(2712265/15876 + 14*Zeta[3]), \[ScriptCapitalC][2, 4, 1] -> 
  1 - (4583*g^2)/504 + g^4*(2718197/31752 + 14*Zeta[3]), 
 \[ScriptCapitalC][2, 4, 2] -> 1 + (65*g^2)/63 + 
   g^4*(-474107/15876 + 14*Zeta[3]), \[ScriptCapitalC][2, 6, 0] -> 
  1 - (12692*g^2)/825 + g^4*(246135733/1306800 + (114*Zeta[3])/5), 
 \[ScriptCapitalC][2, 6, 1] -> 1 - (34763*g^2)/3300 + 
   g^4*(673255007/6534000 + (114*Zeta[3])/5), \[ScriptCapitalC][2, 6, 2] -> 
  1 - (239*g^2)/330 + g^4*(-219497639/32670000 + (114*Zeta[3])/5), 
 \[ScriptCapitalC][2, 8, 0] -> 1 - (22788457*g^2)/1401400 + 
   g^4*(857381969298607/4242071433600 + (1023*Zeta[3])/35), 
 \[ScriptCapitalC][2, 8, 1] -> 1 - (63971673*g^2)/5605600 + 
   g^4*(4874130059289013/42420714336000 + (1023*Zeta[3])/35), 
 \[ScriptCapitalC][2, 8, 2] -> 1 - (2192167*g^2)/1401400 + 
   g^4*(158091242862743/21210357168000 + (1023*Zeta[3])/35), 
 \[ScriptCapitalC][2, 10, 0] -> 1 - (56446423963*g^2)/3333166200 + 
   g^4*(593007433738882813411/2777499229205610000 + (3601*Zeta[3])/105), 
 \[ScriptCapitalC][2, 10, 1] -> 1 - (20031426971*g^2)/1666583100 + 
   g^4*(1375252520779004546629/11109996916822440000 + (3601*Zeta[3])/105), 
 \[ScriptCapitalC][2, 10, 2] -> 1 - (6723167653*g^2)/3333166200 + 
   g^4*(97527042413116934957/5554998458411220000 + (3601*Zeta[3])/105), 
 \[ScriptCapitalC][2, 12, 0] -> 1 - (3118348947797*g^2)/178388491050 + 
   g^4*(454698118039581082150556101/2036637039302139526560000 + 
     (44441*Zeta[3])/1155), \[ScriptCapitalC][2, 12, 1] -> 
  1 - (17799796979551*g^2)/1427107928400 + 
   g^4*(266509253777609629958381701/2036637039302139526560000 + 
     (44441*Zeta[3])/1155), \[ScriptCapitalC][2, 12, 2] -> 
  1 - (810802381219*g^2)/356776982100 + 
   g^4*(51768653210494580614020901/2036637039302139526560000 + 
     (44441*Zeta[3])/1155), \[ScriptCapitalC][2, 14, 0] -> 
  1 - (16224678369774143*g^2)/904429649623500 + 
   g^4*(1011335322159884939914788431911897/4362629285963130526356012000000 + 
     (631193*Zeta[3])/15015), \[ScriptCapitalC][2, 14, 1] -> 
  1 - (23204390676705061*g^2)/1808859299247000 + 
   g^4*(85210482989101955434529942880871/623232755137590075193716000000 + 
     (631193*Zeta[3])/15015), \[ScriptCapitalC][2, 14, 2] -> 
  1 - (1092496642184659*g^2)/452214824811750 + 
   g^4*(139146706294771239188237425914697/4362629285963130526356012000000 + 
     (631193*Zeta[3])/15015), \[ScriptCapitalC][2, 16, 0] -> 
  1 - (7015108580708294167*g^2)/382626943534836000 + 
   g^4*(23371888620467928210651686719559739989/
      97602251945873717772497031264000000 + (1355479*Zeta[3])/30030), 
 \[ScriptCapitalC][2, 16, 1] -> 1 - (20076186422411358643*g^2)/
    1530507774139344000 + g^4*(27667179560198383658185494551730355003/
      195204503891747435544994062528000000 + (1355479*Zeta[3])/30030), 
 \[ScriptCapitalC][2, 16, 2] -> 1 - (952943162375450347*g^2)/
    382626943534836000 + g^4*(3654603450980428154653528914500704829/
      97602251945873717772497031264000000 + (1355479*Zeta[3])/30030), 
 \[ScriptCapitalC][2, 18, 0] -> 1 - (12080166145568014873*g^2)/
    646661910418524000 + g^4*(618170154251436518712293850996594497591/
      2509029758316810951701054031456000000 + (8148181*Zeta[3])/170170), 
 \[ScriptCapitalC][2, 18, 1] -> 1 - (8638683935500663423*g^2)/
    646661910418524000 + g^4*(366595653769481242302727718087253615491/
      2509029758316810951701054031456000000 + (8148181*Zeta[3])/170170), 
 \[ScriptCapitalC][2, 18, 2] -> 1 - (1630225646842386973*g^2)/
    646661910418524000 + g^4*(106216113164243881793349635986106563391/
      2509029758316810951701054031456000000 + (8148181*Zeta[3])/170170), 
 \[ScriptCapitalC][2, 20, 0] -> 1 - (1312185419367128001191*g^2)/
    69099705099681800544 + g^4*(452480568136432193907107835267663333016654349/
      1790538466823621637320602649885174510976000 + 
     (32555879*Zeta[3])/646646), \[ScriptCapitalC][2, 20, 1] -> 
  1 - (585833284645553784149*g^2)/43187315687301125340 + 
   g^4*(33572161991551549273447816985308638052170913/
      223817308352952704665075331235646813872000 + 
     (32555879*Zeta[3])/646646), \[ScriptCapitalC][2, 20, 2] -> 
  1 - (871328793730764714823*g^2)/345498525498409002720 + 
   g^4*(4404084799564035503210287769104622308799891/
      94238866674927454595821192099219711104000 + (32555879*Zeta[3])/646646), 
 \[ScriptCapitalC][2, 22, 0] -> 1 - (7654274668100370530971637*g^2)/
    397248195948062003344800 + 
   g^4*(22077949993693946932782788799331345653504812207/
      85392927047613563340061194511988942850480000 + 
     (34000335*Zeta[3])/646646), \[ScriptCapitalC][2, 22, 1] -> 
  1 - (5459646990065239791429587*g^2)/397248195948062003344800 + 
   g^4*(576738011191643984251026373668697747531464411433/
      3757288790094996786962692558527513485421120000 + 
     (34000335*Zeta[3])/646646), \[ScriptCapitalC][2, 22, 2] -> 
  1 - (994190498348542130772737*g^2)/397248195948062003344800 + 
   g^4*(60677564397854942988765655573661974205917601623/
      1195500978666589886760856723167845199906720000 + 
     (34000335*Zeta[3])/646646), \[ScriptCapitalC][2, 24, 0] -> 
  1 - (71411813706320780836741765*g^2)/3658067368835802070059912 + 
   g^4*(89179595270267382346851828141363324857916917750916682403/
      337838339803712517360826604775332867478352465018368000 + 
     (812400067*Zeta[3])/14872858), \[ScriptCapitalC][2, 24, 1] -> 
  1 - (406801290003471281939817131*g^2)/29264538950686416560479296 + 
   g^4*(52934160875213215654987850066217566753853352124891811503/
      337838339803712517360826604775332867478352465018368000 + 
     (812400067*Zeta[3])/14872858), \[ScriptCapitalC][2, 24, 2] -> 
  1 - (4516490881129800050733839*g^2)/1829033684417901035029956 + 
   g^4*(18404182308014772212419858835720000970421893534158556803/
      337838339803712517360826604775332867478352465018368000 + 
     (812400067*Zeta[3])/14872858), \[ScriptCapitalC][2, 26, 0] -> 
  1 - (474223154662528576428144917029*g^2)/24006067107984951084768172500 + 
   g^4*(19485195276505254281398057730044301135602062081661162240712681/
      72424094095420870909227203398711983465671809688312640000000 + 
     (21010170067*Zeta[3])/371821450), \[ScriptCapitalC][2, 26, 1] -> 
  1 - (1348238225980967745975905586691*g^2)/96024268431939804339072690000 + 
   g^4*(1050885051837164481529147288619553805647853508434390580469931/
      6584008554129170082657018490791998496879255426210240000000 + 
     (21010170067*Zeta[3])/371821450), \[ScriptCapitalC][2, 26, 2] -> 
  1 - (23295531809460549565086353647*g^2)/9602426843193980433907269000 + 
   g^4*(20985974810712101520142896762338721515495255408847358560868141/
      362120470477104354546136016993559917328359048441563200000000 + 
     (21010170067*Zeta[3])/371821450), \[ScriptCapitalC][2, 28, 0] -> 
  1 - (283859187325775558854929275552657*g^2)/
    14214902909597157931987553730000 + 
   g^4*(35408994546377917001485865693767972559719153683094523407988209591/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (194934439103*Zeta[3])/3346393050), \[ScriptCapitalC][2, 28, 1] -> 
  1 - (402739597788941774390395146753589*g^2)/
    28429805819194315863975107460000 + 
   g^4*(20991383085533144488795754643677661710375250247448628632772568183/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (194934439103*Zeta[3])/3346393050), \[ScriptCapitalC][2, 28, 2] -> 
  1 - (33768902434388287977472536373307*g^2)/
    14214902909597157931987553730000 + 
   g^4*(1583563836218466852962240049633481000867727320234426756096220171/
      25864123485347039530296473719357088382245315536593524851200000 + 
     (194934439103*Zeta[3])/3346393050), \[ScriptCapitalC][2, 30, 0] -> 
  1 - (8658292315691610129040955119583231*g^2)/
    429293528588740949134078167090000 + 
   g^4*(173973634202960746686945708607020653906904283620381308539643721353524\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (5811048485947*Zeta[3])/97045398450), \[ScriptCapitalC][2, 30, 1] -> 
  1 - (1532548719995055923614899361546709*g^2)/
    107323382147185237283519541772500 + 
   g^4*(515235722970363503322883459437610331312567325527878504381851395389425\
1/31256081553513995386705154819128458701900731074052287457949760000000 + 
     (5811048485947*Zeta[3])/97045398450), \[ScriptCapitalC][2, 30, 2] -> 
  1 - (996032679156286289625106108074281*g^2)/
    429293528588740949134078167090000 + 
   g^4*(402123819753655243120354103904456771069948805656786278016593830977359/
      6251216310702799077341030963825691740380146214810457491589952000000 + 
     (5811048485947*Zeta[3])/97045398450), \[ScriptCapitalC][2, 32, 0] -> 
  1 - (217192728139684478600781966290217336069899*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(514730812244117909603946791382629350343806762104823085447170750563848\
573758551703/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (369455796282239*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][2, 32, 1] -> 
  1 - (613893122103286300646037193059519608555471*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(609184259113390731878663831823713770803288078889326003937199227255674\
387665531417/3643315826149048862202963941411551514134964048076483885990864599\
041328947200000 + (369455796282239*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][2, 32, 2] -> 
  1 - (24127470588174676335331239948348547890899*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(122561714023765124740308617834938985243354991023958948027642086643202\
430586539911/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (369455796282239*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][2, 34, 0] -> 
  1 - (14676831798284249654522429193679264057831913*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(585928586684311852564064832771405589923005432634592225015771827698088\
64118184012389107/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (34370802258349*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 34, 1] -> 
  1 - (10350658061483675715921336920109414937192613*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(346373230281989452337860066224788927643394853680674764262434653438804\
80515853486242587/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (34370802258349*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 34, 2] -> 
  1 - (1572633495405761350647436351506470817237713*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(143318505004237169281820014035084333756250427669415084683788404908068\
45733640155072227/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (34370802258349*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 36, 0] -> 
  1 - (28389301545568645280763554709747411828511879*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(218656408318738794453685653775062173334700317900124779604122960295220\
547587061215625733/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (35110531858309*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 36, 1] -> 
  1 - (19982348913831410125268528937858433389373429*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(129124374999991464557590532252530677061990157146410202098707620009210\
161836507035909393/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (35110531858309*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 36, 2] -> 
  1 - (2931259539541947424319494879922821537051519*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(548140526813175989645465413003268549203440628799517503648274141783873\
58311611697365941/75278280088022560268613147347913740302578792966728551500910\
9647224904910256640000000 + (35110531858309*Zeta[3])/546983154900), 
 \[ScriptCapitalC][2, 38, 0] -> 
  1 - (2858442514559514609420817361233212945732766602319*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(221151225716999355468192383905395657651179899296828707770297371315338\
0570570444266685359407044761/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (1324999407147433*Zeta[3])/
      20238376731300), \[ScriptCapitalC][2, 40, 0] -> 
  1 - (5546617086561264241344060664101758667850892200751*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(166182434513432245754973030653704459373673713190613492160772380954562\
225924117577318082331758693/5582629026741627819139452099096149603121544753169\
88390256337519865641050040780688369715200000 + (1349596818867013*Zeta[3])/
      20238376731300), \[ScriptCapitalC][2, 42, 0] -> 
  1 - (158458578862831472267424489045107447407740583544731*g^2)/
    7496850944230325441352776250585308262184703280000 + 
   g^4*(773838711932276456935743336567314720269765793360008153917658943737094\
56208799626440835913866113154227/25703402012589923859113441723363012169846535\
6626903752528898898571748665773122881458979548416000000 + 
     (8041906695706619*Zeta[3])/118539063711900), 
 \[ScriptCapitalC][2, 44, 0] -> 
  1 - (14446975334755359010370236221907991050337973912914521111*g^2)/
    679222192398211715312002881079279513862196301871280000 + 
   g^4*(467988602724236827605190586950527042022018457967914704722237716851639\
7442090967260665230458942327895659954313/153780928882077777489056563935231581\
39624613544774765580867161458379875930141819904459712934322961280000000 + 
     (3865699258326842587*Zeta[3])/56068977135728700), 
 \[ScriptCapitalC][2, 46, 0] -> 
  1 - (27520566678372936688356559769239654550632678660506410617*g^2)/
    1286186704754060482186558647150125036887988741841360000 + 
   g^4*(132453631754368787370813619920685775963123625916796407248614895058977\
233148019856019711772570416849910289171/4308011040328408200440021796241828019\
74757256847558702205638813914055416911828582868469139573803815000000 + 
     (3924856092174394027*Zeta[3])/56068977135728700), 
 \[ScriptCapitalC][2, 48, 0] -> 
  1 - (311930892672925694055196173001017381503036150427591982813*g^2)/
    14495849136743467373214836997727684726967179238405940000 + 
   g^4*(954798720321393103242344010233756595458551407335054963546373375911522\
46288892839969760874939254918329323469349700081/30751772703130722385819598260\
96584351923910167187971065472020206619723850388814425351598605845414142219724\
80000000 + (187131512746143632519*Zeta[3])/2635241925379248900), 
 \[ScriptCapitalC][2, 50, 0] -> 
  1 - (1197397031590507889777974256875084458460453497092051415516523*g^2)/
    55344914367215464275731408069832534259942215460443085380000 + 
   g^4*(124927281003884837969016510898924891366078522454589808010968809195856\
9402594130668293830208321010531559877463344619903807207/398606148960382241242\
77574728106934733197176501224976493666064274712810456683485350584798842892493\
80895832627379200000000 + (9294670820855059901159*Zeta[3])/
      129126854343583196100), \[ScriptCapitalC][2, 52, 0] -> 
  1 - (7205443231520069715930890026291149394111579803409034713939702139*g^2)/
    331329639565006518551759095539420180078084065222022211789590000 + 
   g^4*(296248320972607792476931531418130338452535488999474023694854253528047\
1130335907853646503492004898295491664902773480248337849890127/936783616463164\
86799389571316108366561899114806196604782444926222447043779901492717887606216\
82183363809412846116895411200000000 + (9415033409066725685759*Zeta[3])/
      129126854343583196100), \[ScriptCapitalC][2, 54, 0] -> 
  1 - (60455605787406577320876375034187715052037407659172446203892679625647*
     g^2)/
    2766261957127140395429788028683742988466921691536851723392070532500 + 
   g^4*(299938650237419791827797473343358522714241665460077969489363291116768\
67029529101593770530057286883339644089122912286753921643264123483193207/94030\
29768743580213862666145948183213720411791266387387607971714315551504885561044\
9402580989007359807013402123968810567124994739200000000 + 
     (168379156658662287408809*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][2, 56, 0] -> 
  1 - 
   (105934274193589630531656631325931428287667118036239039977321858891716133*
     g^2)/
    4824360853229732849629550322024447771886311430040269405595771008680000 + 
   g^4*(359326870003399473119077626131734644115413415872427745281255835811617\
728407626230424753921079705394971711466342028799322725041470915657176984397/1\
11717396682442476520902336480010364762212212492035948552170311937783067429545\
3507749352064730396441867126230634873438348012062496435200000000 + 
     (170352282071917611935189*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][2, 58, 0] -> 
  1 - 
   (203813879648962582382228040843611536311974536582221831693213120591892091*
     g^2)/
    9239877566355251050985409938792586410561918501602549878513934304760000 + 
   g^4*(132865860969937351571624225626612931775213768523355758881805868049872\
2974764234134909235442567064769263088047954684524597754013132994245816113453/
      40980161971792817658586668615721124609269972459373945046327570041182188\
68163931583008180555743301397932012306514420837192118938815564800000000 + 
     (172256766469314198941189*Zeta[3])/2281241093403303131100), 
 \[ScriptCapitalC][2, 60, 0] -> 
  1 - 
   (1168159761064332076240436023305966815557725888862689531902236770627191610\
1*g^2)/
    527278914893157850958691999949786775330590791870138952903393529751960000 \
+ g^4*(3354015944961222499820055135448231457141717385859020688525167577531181\
55260355567361485920661717139318031792260592074635751207904763686658294854341/
      10265466612587298467663147073864824224598602583058564201527978220118443\
07827791664164132672092328496693338155055049076761398539196764953600000000 + 
     (10271736297735534966570511*Zeta[3])/134593224510794884734900), 
 \[ScriptCapitalC][2, 62, 0] -> 
  1 - (4801509670595515429365879110475885003016332275663064753661207115741821\
85134331*g^2)/
    2158205326549184399759022224994472250105641170203665748128880056627747476\
0000 + g^4*(56610984641707459462848653600102838396847379502169003091726493352\
09633763566948111404376348740668379176158499061118433328635691022618486942930\
05441084561301/17198216239551772317539716689266061016515605362653399008340449\
56195397864755577710340179444564157639883183288349192247448249412473431706692\
075289600000000 + (632984288335349350698501571*Zeta[3])/
      8210186695158487968828900), \[ScriptCapitalC][2, 64, 0] -> 
  1 - (6740518310151847647342797570842994107866147521660185012020486614141194\
3844452007*g^2)/3017527447395373417644724652194106155193575360908611559769186\
427798795553600000 + g^4*(168746292315024344744240800983493217445903231349775\
88238925568543599114701594573141906741405119878186817922231902456368754552318\
536021173228529526983236392693337/5089725316105147444212808999654537580465691\
72283003069000959836669276553406288309909665215805051349975703912986864619432\
89568392264183481167857515520000000000 + 
     (426127199010411979719799739*Zeta[3])/5473457796772325312552600), 
 \[ScriptCapitalC][2, 66, 0] -> 
  1 - (1442153600248417125328757694661797073982970885596338760321268353769498\
7861745604619*g^2)/6430936480799781646350600493832782356717770534091651412230\
47955261776144923200000 + g^4*(9204881655539824656469233205926000148279869057\
68606875214590817748023959702975709411272748399808443069468080677609073863455\
46377520233804282784672724730190802559401/27571296013387653554493814568819858\
10109885262281663711364845952279888981971158274353260565129427259833846897647\
06307667689611331155689441901472755932160000000000 + 
     (430138516332801767781027099*Zeta[3])/5473457796772325312552600), 
 \[ScriptCapitalC][2, 68, 0] -> 
  1 - (6498282270901394627666203739671000629014431633732711907785784078382199\
4119422193258891*g^2)/2886847386231021981046784561681535999930607192753742318\
950262271170113114560244800000 + 
   g^4*(186742558035456716512464438322474454934895491260410853553874720986866\
43473599336021854179123752019146173904201421300809677684299979592156862884214\
71076905943405329064034821/55559252209259222668268495112785178779807321216354\
54152902208593075226874226762889664375039245146937361028872996058335274841148\
377089367782179047582992423951360000000000 + 
     (29080074759908635117985733633*Zeta[3])/366721672383745795941024200), 
 \[ScriptCapitalC][2, 70, 0] -> 
  1 - (1749278179826334718097956361652378597220631639738265349471036090411673\
0094041065124943943*g^2)/7742849968450331209165340620859364795306838418536551\
40560138653942147380853109038400000 + 
   g^4*(135217727615550180405863905286740627918266856592187221088521494091195\
58774535938305638014294725553987075483636153221327613524602334037863822491736\
0467962409261436552399208514709/399678170892875300007688773758722556267252767\
02456738449479631563676461384702209462708469895081773036295705710621678001704\
3973057302276340917227929035876933181783040000000000 + 
     (29333363269033309232946242273*Zeta[3])/366721672383745795941024200), 
 \[ScriptCapitalC][2, 72, 0] -> 
  1 - (4489741956034028857031229847017864812829152844512459148150050024370541\
7272773527766794953*g^2)/1980299679906550970340054899530799489251231479849962\
234177401803410636705672512766400000 + 
   g^4*(648893139402776896291750702069505218321781777558067744705448606978025\
13259609634014328445221735854006876744683767611792719928869134636286403833156\
0976750406350519110778992598042051/190589119560766228121123750535519395146706\
28752102881474547025957847202550513620320163802457720425695491609967877582906\
06173016758258616428830145156117534655896750914560000000000 + 
     (6300447575454970515437116064749*Zeta[3])/
      78111716217737854535438154600), \[ScriptCapitalC][2, 74, 0] -> 
  1 - (2400776244756052911565893923763695378508278760392758837028939066672273\
52240604940090845648937*g^2)/105530169942220101209421525595996304782198125561\
20448745931374210375283004528820532145600000 + 
   g^4*(185411566032584385628460043032986818671520699085686352936249152881023\
08231462728792098559919190541774023509757808540717277930063684198029086598729\
808292694357028060134666804844934026382891/5412395749264453490844649458531558\
84355039550923746884908621808984200699205300463634508821670736959523163353345\
78985786382137417598066929672477810208408373484008003588645288960000000000 + 
     (463656701857080133448544956637877*Zeta[3])/
      5702155283894863381086985285800), \[ScriptCapitalC][2, 76, 0] -> 
  1 - (4877495839380790494515288634867542542157062614584662101508016689366014\
3135215362232668209394515083*g^2)/2136890964177009051399697413945888775165208\
064301385787012389895233101430870045398374694689600000 + 
   g^4*(496942949069706807536549650554351863442920375347824698874857411912451\
19193496240998506416595193627009973701855295284002977140251222300760081343579\
2077957791110586323505423583811192304263498655229/144199041877305706768287856\
31582195804899930538441833831521883564498374943443148442074052721491801277166\
30867387204780767081876729335099354364397873106587942520033944242010109823267\
840000000000 + (467282072163893288692941313598533*Zeta[3])/
      5702155283894863381086985285800), \[ScriptCapitalC][2, 78, 0] -> 
  1 - (1876950494223484446000666515665235939555834085725118316593748216621047\
7926013687227007644117269*g^2)/8196743245788297090140764917322166379613379609\
90174831995546565106674887176849021240772800000 + 
   g^4*(728090289695268910971277677663556207121823157809921817072385958470095\
58151319237190479799110291142491921210399191619672317800047246560437382416698\
61428586663098944352154876440781834686607279/21004652791263886435490794936100\
26919476763708968818200976225191839649086458048454075549186682175245395742039\
28159062616288455627643457393827387492258901974118371756309742044518400000000\
00 + (42801261512312414610653726799503*Zeta[3])/
      518377753081351216462453207800), \[ScriptCapitalC][2, 80, 0] -> 
  1 - (1844859794028858252975461927384878618220183422305783359395271438344879\
0941472451582501657212380803543*g^2)/8031472311723467655912256674294199538901\
23503682729936858020359714429001426702214425495098033600000 + 
   g^4*(351496401590926526225117620965198612956416594681432979801053396547760\
05281247716540169377279523599327112162525449598048173985269970235924879916164\
67898898112211233416676018088261774120997585650161925143/10083079266164351778\
64857378100972193895027326601023312885624785777918586765902348038969379384333\
11264469285888940009823308457800576417260061331235204640431883679723851094808\
28031250118868480000000000 + (3406026278294661207266903435172797*Zeta[3])/
      40951842493426746100533803416200), \[ScriptCapitalC][2, 82, 0] -> 
  1 - (2943584632010561613440289479631121927000110910558500594988606462479054\
724831756316086596669472648461863*g^2)/12775846859239149814579460827795941748\
4473501435217871763089672401320555492009028157347129871537600000 + 
   g^4*(331237860816472321021461183766024287624233207292789016684615672105683\
11802705374441050361948691690055433966491295902033055236052340035807979017928\
71037041524120476372949139735839007312193052524798038400929/94497099614633649\
24499940702481970450518313823243444594591572185803520250287896726471930204862\
17185683729602262054072291917879109818701893401641500828797020229858092130840\
9414595853550761597440000000000 + (30871314564048001584569188150923973*
       Zeta[3])/368566582440840714904804230745800), 
 \[ScriptCapitalC][2, 84, 0] -> 
  1 - (3396500713120006030347285076889018766344191099119681694259654987387491\
463313562487751839436361786501560322369*g^2)/14698139105220850013130530242328\
6025317439837881665058402179433779840450233003182560986051073398761908800000 \
+ g^4*(4407761288069655353940677532544456008756396894995706756892319301968988\
36497914336347190491847176896774288944896854063973721473108077650232523210032\
8304112525315957884217184930266551622204840814938050558448805593056051/125073\
06445898137178899347066014267421500750490790243395370109078946555598235107535\
94928101146658609357658880480446479301914481618343106082395260479496803536369\
2185323797966295951037242826948462726737615360000000000 + 
     (2579905000035304245630414704107989359*Zeta[3])/
      30591026342589779337098751151901400), \[ScriptCapitalC][2, 86, 0] -> 
  1 - (4428160160183479008624427072676000324371421136538278754391673667031065\
8503869203726405022363020252431215326877*g^2)/1910758083678710501706968931502\
71832912671789246164575922833263913792585302904137329281866395418390481440000\
0 + g^4*(14227647392831593624431704651494269608490573165352692382904179153313\
51847815752834576483045610456804275446674979125082030101860219225237295435298\
9913750680340386670185961978981135139273191080412570976200153935832654512941/
      40160960997778918481445803428971812690438909825927471542533420252497390\
02593293029793314132781920794647442665222713645038447400476499713630571181399\
6642361552815607074715269776298780586717331513815554482920960000000000 + 
     (2597079496903975716820490391485199119*Zeta[3])/
      30591026342589779337098751151901400), \[ScriptCapitalC][2, 88, 0] -> 
  1 - (9494843038824898571837241296651609283727918902770441684198040433263130\
72344055886563285286535650768022698389439*g^2)/408558722836020908398692345690\
97449217170158981511369436084460812128908969823210487373414803424853605188800\
000 + g^4*(297185334869166284835605178131129675815166089936572444066288738478\
23456707031564017778150391329845237666851015398373455901612331923353922895724\
19578794310683055158442075460626076200569440469018292748305965163226054949105\
57/83460115002700276250114290866574114392965581706741675632882906716998726467\
28704317482168195179467125950236250485775555522740908581446529615850358346269\
79019571796575276523570286788804821265822727360373141822720000000000 + 
     (28752475486976602243094093666736595309*Zeta[3])/
      336501289768487572708086262670915400), \[ScriptCapitalC][2, 90, 0] -> 
  1 - (1349912223552720690344037085868586254420786821094368943607843805981854\
390467674568329022758281185155778430921535642861*g^2)/57927866220155776916126\
15305690594024960766444336672875727727752262428274304456739841678253976915950\
7799386779200000 + g^4*(60042682989055264210665697847318518579882637767347083\
17408569685233117967614529390763527051824719361779086277257720254767029084522\
22634445804405964496072392515692783113451936764091908698390605263441205134339\
184693627470347339678775507/1677818842410132368557532088147490241164742930533\
04613872698728297769249135116120623107281984578091611256922888675082140245712\
98470572580810562883450271878925060206934058650172747062336969664202971058546\
11299465779874776320000000000 + (2575032646572533406439306987277715344261*
       Zeta[3])/29948614789395393971019677377711470600), 
 \[ScriptCapitalC][2, 92, 0] -> 
  1 - (2449848776303096212610124682542046835527079897499593293577416757315674\
37773017843898018150493870448716003979840061078441*g^2)/104849437858481956218\
18833703299975185178987264249377905067187231594995176491066699113437639698217\
870911689007035200000 + g^4*(988333418609902113228261367816331506928270017915\
77618485688619243495927308986933162024663064292288935416361981258482112203171\
56786800615244202761317781519432960658330129407331616001089961537179600240637\
449723068484682224273999463066471051/2748351154809917326315665436989996389539\
90715735965622754174151888160918545776961386680883254838142963819402537794218\
29982949015459721415996742531235717851273194871968334771915468325461073158447\
676742451460390899207238773509760000000000 + 
     (2590743864460137870166100874406586435861*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][2, 94, 0] -> 
  1 - (2456214518686878386316185082698011695707559495450415064888266360015866\
53350113954296638772546189942439718175518287674041*g^2)/104849437858481956218\
18833703299975185178987264249377905067187231594995176491066699113437639698217\
870911689007035200000 + g^4*(248262748082112348357992429442284930304754802084\
93814403024791908894246533545512898786942493773802425484537582499723971987056\
56199373201034429522435663092232804589245420464616455016137521570073407454453\
935417796639805430841158325188699319/6870877887024793315789163592474990973849\
76789339914056885435379720402296364442403466702208137095357409548506344485545\
74957372538649303539991856328089294628182987179920836929788670813652682896119\
19185612865097724801809693377440000000000 + 
     (2606118994084343604339280502875034054261*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][2, 96, 0] -> 
  1 - (1212182679817104391676416109305569568612714610738419942439495771937635\
50269886451133022511888513191835870498022359498627*g^2)/516140273994073547362\
73124673461218050752231120402865460511153640068146358499838647697592504699990\
03464259279236400000 + g^4*(6189232286659234258070890509951016591341014352003\
10668546747177426492911114593579711735797198713916410755153081070265997180218\
16277980430341326256262739514299880807260553668504287033969395369062806283832\
0870096772559094141788394275766803529/170496500760753481103321144957945895694\
42933873123625267203787412106703742320738575147208505932193080604690188511035\
60896346839040044377896868384367325280786136545221429390267613051301767090901\
612830679343992382432104202693437440000000000 + 
     (2621172113623223920782608814399094293431*Zeta[3])/
      29948614789395393971019677377711470600), 
 \[ScriptCapitalC][2, 98, 0] -> 
  1 - (2206700053018716681031577405474736607945341777178245245369723761307158\
10525187684003258564268033265499926495140983893638034399*g^2)/937278220735975\
93537723609200151143923428854324091018295764242807684429493815121494384023040\
20738580353876602758710506800000 + 
   g^4*(205029421858293979633871208912792274336059415217046668999183177153314\
68648573425065969121099555694320657702907993193669097028365114573961906840657\
96749762610148054442957242802225878448793839069203943287787790425572479813937\
340175206957295784646814207001/5622338963622379711283726867944085467812660047\
78458782161881417234519092079629059256338729756372957233836038604520908663102\
27759085234092690180686325231048447108012982068046668790827380499468104711236\
79895261533713336618995546901037622159360000000000 + 
     (255683894176701398313712770202096735058807*Zeta[3])/
      2905015634571353215188908705638012648200), 
 \[ScriptCapitalC][2, 100, 0] -> 
  1 - (6868803730000002911013192240984077183623179516335372238337322266165385\
10138750957769755388311808783533124128427542242550776899*g^2)/291042519505049\
22451163395259196239962219258424295763883159173154769526253037894716390786972\
239605114107962333302948752323200 + 
   g^4*(248220460695615705326913327352074216980428025021976544465021044719099\
28988403699831501394058240851624206125516004907845259164508795864690980920180\
75070984464822502992658622804597872022907541063182260131731151160664910982418\
863567428492700212957448583788533/6776459852787756663743975993310837567813700\
36959897139129831957608483663683458606087292594741002025472561375317757192311\
71471303661774959331161113258584773693118912183033461406779458176796818012208\
14895797572134289065591535053044683068619178065920000000 + 
     (10283413765737602530349489506985393234303*Zeta[3])/
      116200625382854128607556348225520505928), 
 \[ScriptCapitalC][2, 102, 0] -> 
  1 - (3409439584917470783061059543313307972945439977524417067012691754797453\
33873595155014538079870680880651559273110118293356016786101*g^2)/144122560265\
58287083704747331993244847310614329429178998645957541349705694526192427276816\
403097874357719190473884630107885872000 + 
   g^4*(244536439705781902752920267651881050656873653369175029419331273141484\
04500006434621482569275330431378472334255694508442100075869743374348643877059\
90117335534813923901957991755819630652075079584367844316835966496961701136062\
4668790034797866541127495315962550117/664681996080210129436912341595154185081\
11825219560483755870585890615337020312790664855036679309229816652795939935258\
60363007826957335347949627031050329671263078711417146052776329055081949482305\
4712064059144930824822887677485137655386090906040704122880000000 + 
     (1044175079034255358649377014014884872594811*Zeta[3])/
      11736263163668266989363191170777571098728), 
 \[ScriptCapitalC][2, 104, 0] -> 
  1 - (3625444620456246983893911954114779807084123514090993660652317826886118\
84290010933692538612782112569996370517014181932665112733573751*g^2)/152899624\
18575686767102366444511633458511830742091415999663496355617902771322837546097\
974522046534906104289173744204081456121604800 + 
   g^4*(276406645175042073594229976796575640824434189267210023428571813189142\
74475786417792731153465926303667975820336582573979083550759810516144610372882\
81507546677698856367604126790358870971744353867214572351981522717045244271954\
959758851827212437813612522127220990586148097/7481054424366619673324851796630\
75488617169157497955087950942336397492581374811948489801011554356828729574065\
41529364388013951073394364282417206596612895984109989174234454674564833109537\
09414309746954011185198071017872677064996107519978926620969470890476257280000\
000 + (108110665403961993771685412575614132004366309*Zeta[3])/
      1208835105857831499904408690590089823168984), 
 \[ScriptCapitalC][2, 106, 0] -> 
  1 - (1791357120109350155196252095624102297398721464092556396588232958390686\
7716761526350718740492106937551985779472953431965661918181313349*g^2)/7537808\
57551278015854812925185036135454672029575067471011448067998919973072224000520\
250613119583847006543227957950247940944312760000 + 
   g^4*(539677601935695894299012938434288601799642695938648932024223738471118\
63927945514371592394369863042115076751788218197540228708129347408434290789329\
73109990914761914955608068370786921165157514501984034730295579904655619583871\
7033245122114089403842803638002660418474358789/145455508789949460422786150247\
96831089494710481686810407312387002687032585984803370912058186484199655808091\
08496562508480552500540916452186870667694909049746074254531440368838457915481\
57086572837909048620829855585547519196266351516681361600180007779506897305600\
000000 + (543303345427745305208613911759089624471304921*Zeta[3])/
      6044175529289157499522043452950449115844920), 
 \[ScriptCapitalC][2, 108, 0] -> 
  1 - (4714381317459777059180662806640088611788924641198177680250854089793678\
31051811599963618626758460720893591349764305507249639349302274991*g^2)/197936\
62931432527531013195367989630079863624005974650173417589290182648558953882068\
707223095426870331142003249749019240082273937590000 + 
   g^4*(597859396506208519719961632958640906099236463415272071464515063807531\
47878278746182089017599142591077240942795550941130674962669707117661092698827\
57104370043651235871626767301435982838510036523670049892617754459526759917543\
14189163503359200956212155277707226574152934050869/16047681218280084237340375\
29065713092564061898451329782975469380245604039428403516473872227230984331022\
35662990400743610125358160471014836285316522222260728898716101635927533572844\
89236262261838271657072222858142446923813472295300506975610376497725708829286\
73177600000000 + (58422235236057007404521075078752444609519994947*Zeta[3])/
      646726781633939852448858649465698055395406440), 
 \[ScriptCapitalC][2, 110, 0] -> 
  1 - (8434729947275970816656045414565510895419215484722184626009980694467457\
117855006828981077765956730761118961542039027763485715794430214193*g^2)/35337\
11634685948303470590145260477760764233160255218913754686376508791097354336181\
19174331475231624950109903246082791271851985954180000 + 
   g^4*(636612114561362311316402562742227531633615546627570765024172737316933\
25621779225390972454783597071363089512895792251703843935808302333759364647974\
91387150282175611198191699733865229138959126629540224708706278682161756895973\
2260992964086289502294997425741111161415850796379968439/170192424424241643416\
08226198940654267465496038734670185525647319855687042816298388533809777978953\
44755305122189386147335672166596426096776390033927859500958216552980316801064\
49350447364017685559046320866838680507263997416743518337228177673373323559860\
312815777550745600000000 + (581720492929414468301387513434573156898597517077*
       Zeta[3])/6408474472554494901538690253796462548918118360), 
 \[ScriptCapitalC][2, 112, 0] -> 
  1 - (1614713004818753333820969505959900001327917749360418217883525935260004\
7806250863518311528721257407169973782647312768984114647071234520064999*g^2)/6\
75045246291900481929535815147352010043903032659586350087381964582914762335660\
553466172105217428314055137381896570050045195195539939040000 + 
   g^4*(947408154769741834163773797768130483450745418513022101135627632682582\
12198394804252474703125816895476398786995426423090807386139522813381725755772\
42505611501241527905186783271726088915572390777255337661836333254203912204018\
132053188999976646662613955043822722657362221594243911/2522829533792623287742\
50524210161822946921574434097950519113902622081811742765004458987261020087011\
55092641717300193156203403867102728711553638365873225525234331865987612088248\
38736341789535977103499727910920402553736858999442655840423986474352273480003\
8386699898470400000000 + (584479353561421519195293165802520282667726359537*
       Zeta[3])/6408474472554494901538690253796462548918118360), 
 \[ScriptCapitalC][2, 114, 0] -> 
  1 - (4690099366401002642522567413481137564452463267155706903710720517365933\
5900952614966512751205994532493993527786878378626970043615548315217732671517*
     g^2)/1956661174227589936603121120960954084288885706054868589668332129407\
34716225993926083656821581534466627260117508226777396915112156983232359952000\
0 + g^4*(13584195228311669752644206445479406372026046459658687525806328895713\
49355789138286096499839160836718324529973457590864152843965940228336599998681\
96816271580879927916721356793647501845360281215591840288582333396716502255578\
1834560912505868938540021613326137577902446671649294455856034880241663/360331\
57183338268810735946056003063947791348754409093467766755696991517094204705565\
97366720460288557252287453102693105952709418479047859847923604004869601150654\
79331937613687953667257856256478984593710767700505837178320949111647525337895\
1828139109609054362021650016628779227618099200000000 + 
     (66352424574602709635941660933076749204317165547201*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][2, 116, 0] -> 
  1 - (1076226656014340978907063554525880157051336751095392160955351102300692\
99922987575527094799521621174660070061128725708714157012943090721336817663479\
97*g^2)/448075408898118095482114736700058485302154826686564907034048057634282\
50015752609073157412142171392857642566909383932023893560683949160210429008000\
0 + g^4*(71508268502745202056498085759836209192353063950401880333723712144838\
27096245353272486024284558708549140112206846021617097836976932239632951337777\
53191147655854883469569769420235727986063594413130720820307253251306872849750\
31802955606550620889836759484595158828760258939819039612923631035571527103/18\
89614795851442154703803747122856676486126120029967270543156435505932147937188\
96458522508187657992230867206328158329169266034614459748818284961717619366753\
94148801646140399409978264669239946014431078786368982226607468328892363907876\
2445612819443047008419798777348522029811475520740147200000000 + 
     (66653378833955795057977399041073479150789866555089*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][2, 118, 0] -> 
  1 - (2512631478605680758318835225970903426395286127373159494936975567152982\
21098568828100694155943635281620827227212864179948986230247830168331830964413\
4301*g^2)/1044015702732615162473327336511136270754020746179696233389331974287\
87822536703579140456770291259345358307180898864561615671996393601543290299588\
640000 + g^4*(389663361581612181449926107710411215246824239909138460919313019\
76580399207493423867699423253476617989450260093316286042863262165686255396409\
53888750320793629079973120019337246052513295792588882657774153216772328200423\
56651483258175366441842574781473129973738620503823979143852774598308490541268\
8641567/102585297651978943136714801627552766109755300930306893150517419727181\
55037936205169836728446999764740221549764349387532270283753184405303595872286\
68783780170472944292567316143568310010628367429177448836233185676100292848107\
2375441946934409874354743579040102455823473912476435194545461851340800000000 \
+ (66949210280489796991241823064871071611435708594289*Zeta[3])/
      724157615398657923873871998679000268027747374680), 
 \[ScriptCapitalC][2, 120, 0] -> 
  1 - (1989087914248520461404489748140976933824231301900013665662645990823316\
53147425418350318443324703064186019905224968999602135339100592833045702543334\
809*g^2)/82485868744824801266487680471458369821557341598990875960347220447868\
72590503191872584848958549085467978649994984671149139043682006865734341025350\
400 + g^4*(690500812167534042142924091072559555870620190599703673065834008137\
33952514911390262908955533326083665275497159003533039402200480253413032606683\
90150991446010364536952565873872889149126380905099649580839313620203224647242\
93286090054385375526313059949340429292785302951577026166877137186111467665921\
53659253/18112031160370493924637975477099364800043755137360185589465817099639\
58813940585015201117093737863736244603172639967856167960896457452556526163082\
74440576585636171975619552784077274984361954652849957442648379742377622194946\
26723053692116885907929625882967172309899227467322963146744968270868078592000\
0000 + (13448018079654355782720921052531955856424496886101*Zeta[3])/
      144831523079731584774774399735800053605549474936), 
 \[ScriptCapitalC][2, 122, 0] -> 
  1 - (1054799207958424568490131405991913507954935068925517708289595902441552\
27127229681651188490856701664734429075193327792056886644986249660322616810152\
21408139263*g^2)/436574730951912239396366575916417850309507705363823387499162\
88112967443477516939442655090657165353461708162369430261161477922985196901419\
7600332041071136000 + g^4*(19446777532174348438993935047237843123680946724975\
51310660124453182050304077319532177443501320490687720686927271598325342668587\
07866896277576682661669346511662004604463502551245955058533796253471287838148\
01872717231241731693019649986630753485339485721408620468010829384828656474931\
88216774469188809875681921506311189/50825998854862548987324030196286603141316\
14234755935332358130013025061392826583604048879566856479364625012877618037858\
70033916620457340660890518782233508196645812686039925722123579144900909958011\
55599752490911268317541875874281536151782738240223049471080070807104162807146\
05923885501369925869897125662146560000000 + 
     (1634133609298840939892891154727343592337426127626637*Zeta[3])/
      17524614292647521757747702368031806486271486467256), 
 \[ScriptCapitalC][2, 124, 0] -> 
  1 - (2113592372984202002094595541077556636180487832800332132486796295584727\
94816475903840690464996886478226596000293141417820393709246279809106003121598\
9150184327*g^2)/8731494619038244787927331518328357006190154107276467749983257\
62259348869550338788853101813143307069234163247388605223229558459703938028395\
20066408214227200 + g^4*(4759940319104027879402575570572817032418382182001843\
85010961002845819208801883255526732178073592522086332628230141761059040748745\
55825969513025865324123105269008625302352541316413101735094332335393688018582\
31032499372289744108758474560549860317347842445826703663685614625852147272464\
1835460330616689286374507474629/123965850865518412164204951698260007661746688\
65258378859410073202500149738601423424509462358186535035670763116141555752927\
65650293798391855830533615203678528404421185463233468594095475368073068320868\
28664611978703213516770425076917443372532293226949929463587334400397090600144\
485012228534777314564040540160000000 + 
     (1640944907064826680056799388377861068658604817095421*Zeta[3])/
      17524614292647521757747702368031806486271486467256), 
 \[ScriptCapitalC][2, 126, 0] -> 
  1 - (2615639505135608432893242698481466373460097120053916630969068550299451\
12254217455362917728277330443116235825231181244382844501160747674993345960403\
7328107295051*g^2)/1078545841229625709532362308612410240429984587070075494707\
57759019240436150164879922307359792800233453629416877234208184359829422090770\
239761499352666196000000 + g^4*(116609293075327232522807020797739001605434435\
40689386058908759529882664029405880116463647348230535910985994210148042195724\
01844513051126079984696041779960665727289816787728649792678114020565450980725\
49362568395454505534356153284364191043762509603269148480989467797149299183872\
067582226104248793929036232354673742773821/3026370423762526150395667804088163\
68912273820904947271421699276857954590210811379025172297580487744816128459250\
43173553467174318835479759016825069863075419650941990787312128679279794564008\
91692653102444625836718907385288166327062618517078285621237783071693636328414\
43095701054881744660623702089204581734400000000000 + 
     (205955956847380387952089385127113773282907343680409769*Zeta[3])/
      2190576786580940219718462796003975810783935808407000), 
 \[ScriptCapitalC][2, 128, 0] -> 
  1 - (3381174998502315286633838732564930265363228821452716563285002493203039\
27687072350558527775047747403701038454238116722554239140633827361960819302072\
177664105176286307*g^2)/13916692698554106455237977340487651814316177123882598\
12331081516177063195732807478613516324878459972298871091850328435044431750999\
1216265576905784473224602272000000 + 
   g^4*(243514279180334126283344419072642811645540082825648021127000723427711\
61931792433193770617087374486940413621444342152378284382039140097073984228228\
06644645149615907406840354082699927422889027891447293063738026810833559683350\
51042149754791272741827673556092591267693261249024993064411792795183798197065\
325513787774016730533749573/6298352379381761877182344070798189402048562690641\
26424383420143905377638917549124121747018537769223840730792332693543485392989\
47663003359777587766074637393608149196041524968561736370363262809717209893839\
47285380518237264309685615947829162263854658920422572946277119441924246365242\
62097532958528696607126805162803200000000000 + 
     (52522286944451420948341281827154778600764679156503000701*Zeta[3])/
      556406503791558815808489550185009855939119695335378000), 
 \[ScriptCapitalC][2, 130, 0] -> 
  1 - (6645198820808087869098215088715428305730770666920242536876957343306940\
69452523215349168096906532731954967751044021325110639895884619685727359197317\
514043633776200129*g^2)/27302213920064163045772215087826919971597385655250593\
26481587401965688864910927648883005309112703915120686035156751204629152366463\
9256337811181577172662005984000000 + 
   g^4*(229364497986344424468396971052265379746079031392058849860002226991478\
56547870197784484433176399874564363175424210445268924773682615082683867607685\
44763733159621387416186094063725705760782144784761237014058117165532107355291\
36670235904119361178586255473135695925311626671672074660299377399642669973283\
49902496468209030866066277/59124400946813036113652004976136988409042272133519\
54616906530417780288497723170106227431289523624819387185081144295680885433869\
75600334409693831356331745578875619313978616097551613133881723493714761104404\
81786139850434133889864461212841985495378256573681748679813909022251893925379\
564952230565138313055436752076800000000000 + 
     (52728525634228900351982639671158953989227265204577223101*Zeta[3])/
      556406503791558815808489550185009855939119695335378000), 
 \[ScriptCapitalC][2, 132, 0] -> 
  1 - (3004494720545021164220044805154635944214599201769640001556496232760354\
26531835284614205661182780373060881053882135554642204285807132161204088908227\
1915491306391851076383247*g^2)/1232242560806241498334947065611380144653692593\
65425678357603871295500280786236809275925698308466584263825424719724769521545\
524291133935117465731693061193856073844512000000 + 
   g^4*(192196304197606928160543590692093545455659270134526934933157446622967\
82002136340185840068271849738770034961903895359965862639043149562380741275282\
96029774829831556479091520007932314440226978246742533745296692397634220513301\
06786313292404758176969703001459464208383373293445359391976058553849225267465\
73857088230797914655678022443885351029093/49379568411782887038146574725993187\
67912550615359011639468876734132689744879417430729832886905376034240593754624\
87225584389349108639432480597587633563461654421951789854182253741051735027014\
35617124823637010935469827439508648315999449131223843188227405313777309521995\
582389768768591318938507707621919906361704158936226198219571200000000000 + 
     (6934043205447109576756568115412487989336406010867471574231*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][2, 134, 0] -> 
  1 - (3009702894973648349897783317987831776541454709083204087123769448554948\
72245744180345180868285283223186872947805045485049801549135274970973078922681\
1242045200639898087340847*g^2)/1232242560806241498334947065611380144653692593\
65425678357603871295500280786236809275925698308466584263825424719724769521545\
524291133935117465731693061193856073844512000000 + 
   g^4*(192823692941685962345721489486566829689224700027889842711186353323515\
08322310307469267409265595754081081800006849784946366671422531679622762204749\
02675427151097325820516072921731748493692345761949201714278470329483308667775\
93225406118782996343978428277172792432472070752653389255609292083837794339496\
38768064207491996534147899088162518672213/49379568411782887038146574725993187\
67912550615359011639468876734132689744879417430729832886905376034240593754624\
87225584389349108639432480597587633563461654421951789854182253741051735027014\
35617124823637010935469827439508648315999449131223843188227405313777309521995\
582389768768591318938507707621919906361704158936226198219571200000000000 + 
     (6960250944578229342485038822175124402396016725153740926231*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][2, 136, 0] -> 
  1 - (1604221292598781418126065719623539584742845976095946600768894784812365\
61321903953394568299354201602006683751377947541128217377734657203153098034180\
2746606478706307290139103069*g^2)/6556879594176218904169292418686423442708725\
28356216534787661650625596713068312201416474998612328870529095593915563209733\
66037775907830190716309304324583729298738621024000000 + 
   g^4*(133589299984463396302094734126860791335076300617950667283035102665172\
38146211329302533034239842781646655345055344220659916470867583044677987645361\
84673063493212471999548096140438805901867081058276888192378087949107229508219\
03455639211895027713081632587651020221572019590164988728519038770320741102178\
524750213244516637876935807577114097132150097/3410086854057068975584406350600\
39298652878517038382131386494469758555530656447139924069764928855462668829083\
90960102625670138778574086172822549729094116145482896833587427579222947667463\
38344832896392375110045664462613851177834436581442074092349642893311442764705\
14870194072080708579792878871141929340936166507784875685162270164172800000000\
000 + (6986071842997973302641924034621030330364245075878056291431*Zeta[3])/
      72889251996694204870912131074236291128024680088934518000), 
 \[ScriptCapitalC][2, 138, 0] -> 
  1 - (2169792057259810883867194638953302856258653746246034302803082595030592\
11663085525688347493092288731887089713077106585730415229533044205398495503971\
428195666802783996235003931719*g^2)/88536743239635577418959316119658619853381\
34161667502260021310446468938638546152308191236869751655087022010936835399916\
180627072057655142802549707430705841836028958115104000000 + 
   g^4*(200359413841046614453946458185363956357086916684428614180632570148991\
75617447153942841419881609899707922066208652484898224733985456592576682200031\
71764033199927094511773607620277163393938286404741641405868593509866160422473\
23508903752458229488014939122644361918714318658540598756055023008322758453131\
81759114609284923907088716723332379168330942060541/50983771729958738995923372\
76359017260899863696943708259194863168786965507398587869117475027389271357142\
83458231324849491490954102617562385821702691413861283745723364720756686317395\
11477731556358566858114094600484630338784243204756630944169153066538302321093\
52524312097606625095965094328121828055091634393649929017216588744996317171572\
7360000000000 + (960577850194912065303595912055327238748633190529981884526047*
       Zeta[3])/9985827523547106067314961957170371884539381172184028966000), 
 \[ScriptCapitalC][2, 140, 0] -> 
  1 - (1163170078187923276269610114518810620764517924568168953064334034188244\
14812135779671080571735091257458593445737945117939283690944429151231360329676\
2504313898891561020038220337726769323*g^2)/4738413012688407205933444862491750\
01789849109681090536929464717407347026715920078227979198542506686383695797070\
35303013205673097605589538902393422543420916921554593428513054368000000 + 
   g^4*(575677317644053352985639685736309038956713309166054012208834570321122\
60461547699534641546479432607751366968722560356785523290097197726977238228167\
38083754690673289925456687077242135773696001809220416876110466575641284288449\
00334371816606451929879395477228274463503806278149461542742618187654335026362\
997912765106297205189003847212593593255726639371012268591625229/1460328967727\
79365650556760754549661257972783470975830696013851086788277073670176896816655\
46071241134250338932020414153005629170039329491780234639938360438522471310072\
84226399849053367381433148673392598885025847454004841260810710827043222636020\
68461282872675474301272839777284204079731111085556009040119075405426520084052\
4503881747123032332873186263040000000000 + 
     (133997929042076144378819410241870577687051982743159940934522933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][2, 142, 0] -> 
  1 - (9264890784855595014391180582633295893982406727572835699073407645040325\
63992087552636451361285126463439625371411637873927035382656235816116236128312\
57123128243050514328588061637949980996929*g^2)/376812818008020206237445335799\
93143667334170749169362768241822722384457605530112380923589805695759221290640\
87042568401519154741740889296902135032140920461576352785933215643622506464000\
000 + g^4*(365169867910949403652068901284579648097209041210707548523753354420\
91147186020262249779159025553848338279914679295136276993334830944746016324460\
21619067714808353278563032373885282715313394986569850525767365418573896889533\
34641986098208913704547555512835689776213073639836844100971396632135033231275\
5896877130561785500115019756305890795294087286428238525400235074035090692261/
      92349853538305923269339988237754832383369369666919080871555130317602521\
78151209193405407036005981817926021814300571624389045628779373699918076945289\
28016730879979534561407317294599305350624810370584381806189196207398669685169\
07068429804524363544340228020351118030746532575077826135258408968948300872000\
10840128954978158090038406770357018259167176811058030428160000000000 + 
     (134468786096069278944441188675804303691034153120349276442386933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][2, 144, 0] -> 
  1 - (9279692025520413319105441753562062496231780511092703580959545531600253\
65330656134457927293240747525443858880810275090519432447677790786409632799509\
04366185852224093217883555086563328281229*g^2)/376812818008020206237445335799\
93143667334170749169362768241822722384457605530112380923589805695759221290640\
87042568401519154741740889296902135032140920461576352785933215643622506464000\
000 + g^4*(600688546587444317910860229488254882108245110654766649350595029260\
29723252222084114096442953852596450156156156653479945412857132762634234239841\
00127739921334725238691501059435862026167398551904678656368231487348197868098\
32125381164997163878710800044604609434573932183371821733075356351493087842658\
0231281197159417718047983969720065689163233773875649609722603321370133322819/
      15145375980282171416171758070991792510872576625374729262935041372086813\
57216798307718486753904981018139867577545293746399803483119817286786564619027\
44194743864316643668070800036314286077502468900775838616215028178013381828367\
72759222487941995621271797395337583357042431342312763486182379070907521343008\
017777811486164179267662987103385509945034169970135169902182400000000 + 
     (134933080521939750625494097507223182065847590804617268828797933*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][2, 146, 0] -> 
  1 - (1580028796483044735437395806414879944985716379929017100657679051281311\
35521578531749148923209180570811912836409356046382975899052360730250481962960\
6770507658923348009203497629183346549344893*g^2)/6405817906136343506036570708\
59883442344680902735879167060110986280535779294011910475701026696827906761940\
89479723662825825630609595118047336295546395647846797997360864665941582609888\
000000 + g^4*(870579808423916183130897527429392018728928132292801472958944278\
41954105682917045841273532873052406258428809746092761499432894329152936551485\
01736222114451736175457658460016137954751645529462939737159832577796094967190\
27224973114406312043494340393910523800659335561582542521483886529645879064123\
00743720449745701504118391895477450012360491852196624447729922774574916982487\
40799/21885068291507737696368190412583140178210873223666483784941134782665445\
61178273554653213359392697571212108649552949463547716033108135979406585874494\
65361404883937550100362306052474143381991067561621086800430715717229336741991\
36637076495076183672737747236262807950926313289641943237533537757461368340646\
585688937597507239041773016364392061870574375606845320508653568000000000 + 
     (135390992742062517060997345004102446351940439283446183467602733*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][2, 148, 0] -> 
  1 - (3111848487784387044417392684098459321559736059416302654601506909786044\
34486112560189431355515671598365085196147033005365622021418537472743719763826\
5138425531255005145212919524054157925239101*g^2)/1259667547985200434408533703\
10030770877175506376921205334639274483353680089359389106966711961188306497482\
33703059753830850275012490852072395660802076459610142156528008957799250808521\
6000000 + g^4*(24116596093970242597739936922875697952179951356514670619504022\
59271888060756875547294616367839710721184356887262669824082236972691773854451\
90534426083635693605396206989415825828063159965799656204772281937311568170441\
70875466547376538583977543392083728634270474693236393928264047458785249525607\
17662338413529098137121365731583286575190529955496572127648306435352016521133\
0883221/604480888170303710095270090385198221817300782905063467685950915968085\
68479088331411527059170598394470966016799587907396741418895641884115926564034\
91847796832794261113902849811237219924199215980971773691252703067946881842504\
91188027688593755523277864852447420579439495347572011294535965781123212278300\
25955549286834196624492370732395152538802207737472316688448634880000000000 + 
     (135842695839252863541185155279947753686883116972321424623422733*
       Zeta[3])/
      1388030025773047743356779712046681691950973982933580026274000), 
 \[ScriptCapitalC][2, 150, 0] -> 
  1 - (4582220605465670291770928380344379951602493194793080158081689037565166\
68165204318899243962501464692683126689843466482713258629611977473681321898885\
794444660660331373817836166506197805077044051*g^2)/18520449823059228373711163\
40564896122016008885479488529559156644241678842161501852691237067715458008311\
65918173264632317024473875701593946527195673443364109116567601540974901435231\
78016000000 + g^4*(2273180795551078604651171353374776450749792657138802465194\
98396873135334055632670724055450345612305120804822361139356912282914825283369\
83541579440485026811608951179617342939050579759388952090507799528632994698779\
16836059064016551773018944595361279539465591186602571991383017184283660850845\
51024522845573450759566237609903239065019306627953507696969519873347224837826\
86177759213251/56812763834112563739268653631271756735819258083454243451826631\
04637501556278602054803088166345096700637423812765805997083721271620148537152\
23761626376743530528122631037082450884995549631537131943278626932962034707833\
40104473103423535135558074956905393996354140892391939356267286383814986563406\
17993220524827355563590877894208316093404761879466655383461073421323821056000\
0000000 + (20306965036481659271678776478136528551488519024219434737346935377*
       Zeta[3])/
      206816473840184113760160177094955572100695123457103423914826000), 
 \[ScriptCapitalC][2, 152, 0] -> 
  1 - (1046362117283089965929981103161341855558397451776881198660348486588381\
50540208833877457806319981253454404843161969612077780501505954688548288976039\
33311285257745720234999077670780283431019262577851*g^2)/422284776415573466148\
98823681220196478087018597817817962478330645354519280124403743212896380980158\
04751414100268606881460475028839872043574766588550182145051966857882735768727\
62471981942816000000 + g^4*(1185164844939365040354134376416621598183074593500\
31184508510594084770728783464586081658411246391018746111500065815243013070458\
85236743982677122488263792060784463717464373156325603933097298314875742320747\
29626154842869983881793432451694333218570166666627231581560762447411576365034\
63547002380823090741753498281159559415097660029173395002708557489580776155162\
43177055849218510745166315028471/29536137870368674501240491293554549644927193\
21609071751295320262934993383724336352701138428016308571614004161991462523043\
27468061272516594666188162609610762791474881438414863264898893202517010394147\
70687349775412426482711001402161679721494226269373809857936364346679859719788\
57129828877096232334646116866475405168418137272148104831417706765968411693490\
5456157500609253150146560000000000 + 
     (3076246256020347779466020806144895527855794365668845540725628127927*
       Zeta[3])/
      31229287549867801177784186741338291387204963642022617011138726000), 
 \[ScriptCapitalC][2, 154, 0] -> 
  1 - (3217087971120014044069437762856471758677306070113889776964992533368728\
40051326413789961425510411655620635030616081805077552970406784974657357185658\
2630723047560583961570266701493347512467788185545057*g^2)/1296414263595810541\
07739388701346003187727147095300701144808475081238374189981919491663591889609\
08520586841287824623126083658338538407173774533426849059185309538253699998809\
9938078898456444512000000 + g^4*(11201478420271443777694411955078415970916915\
78650660256690701677177794166965110788326137400766922619448221619520504659878\
67791679643182717937874439786750696434704378866888184204239977857197730150207\
74336051801642088636650473435096975651265875196844296084020340454782115000142\
55642409885648434913343564564804882946676351214615840849089571111933951462781\
812745706358746898647977469057571618511391/2783751458144377203067415063926222\
74948474303342333403487832639461360191422634976905729595702109066566048278263\
53335133430559537306873416530693568137793204782333716100689162447853455785444\
02571263802722512028982845783569029171152336152071109331662212205300644403310\
23009873035305629241837442801308061868548440461718241019762686732256287444985\
7568336997904337388274921500148163133440000000000 + 
     (3086011869748699615434016472383337957655511120278574029060152791927*
       Zeta[3])/
      31229287549867801177784186741338291387204963642022617011138726000), 
 \[ScriptCapitalC][2, 156, 0] -> 
  1 - (2904871113880680614660750689408538759940671371208407583112066638876240\
17084320455573901966841066488488631392189511365097257598969522994355044712804\
5483114843324412744763833513466444916400577621863*g^2)/1168892253125417341757\
49066869177735103117287171094683416110085699564647719050520431472497463734349\
67493332368439469549420366925614966068506503934867921823422404021989161914214\
4448676162208000000 + g^4*(20061799919109580542387883827759816270349073846100\
69972905924690907357949453705783502732868706245697652221945237653330270270398\
81818778959684251023272068665197247415419507190967062082588554672301085563494\
51840192682025509105056022684475297832868058588351092696151951693219162696522\
26939069259633199898526454114072307637419214263442990176078218779167372493352\
235011439993266513663806412274627/4971894147276691604157574021519912729993816\
52374279427887553277535805606936013908397230243726216323468890671951397609222\
84461440035635206238514784974865898456977739976779795910714498874603282816313\
41413954164170919233255297097014040810068856331749854007781932475470743796924\
26461248581883163607681194023034219003730907008084296853827933129088107298889\
2855055327851532233834414080000000000 + 
     (238127067547228383181222559878050712041179476798880119730373588979*
       Zeta[3])/
      2402252888451369321368014364718330106708074126309432077779902000), 
 \[ScriptCapitalC][2, 158, 0] -> 
  1 - (3792987556733618782271206439161726827145368270866854999929592019789405\
36828495202344499648643840514430880192844897184318528111002509298903528174185\
7216665128632704591406489004187485263316790965702003798239*g^2)/1524069694216\
11513257809155719519574320273770593274108907049026784906074479056874483468493\
61336185364981471381728602259006981840214618047240561689004120847635927846930\
5600394855905310104151651281824000000 + 
   g^4*(311327435347023530706600117626521906780407103419790104008523469288058\
45670529759945446924418054565553380055472905574599671289003315219076585072687\
99425352419466355474377831382043338880730631607169570683621336859815793671222\
44379298956034388894716180304808190106108197933250602950146623703871394651796\
57208835340842086129594109707727065076817287382918938817909899127393528819486\
1657569929701796057508273963/769453725160414967784953577436414754432476513458\
52130445171933197812989095760358775518596948245233787606833257069527905856348\
90428304515427838417470188047032608934309667109762551505136151265583053722268\
64492506789767026002574342913885588405620371073626640980760359022532160155381\
98556030942980998512830929661286751873130788794873296870501504264133945424363\
3767222911566790977577165080323735552000000000 + 
     (37500892844387592564955373474254408471520323682708351623668755109703*
       Zeta[3])/
      377153703486864983454778255260777826753167637830580836211444614000), 
 \[ScriptCapitalC][2, 160, 0] -> 
  1 - (6050663513830207197910656982840738842449422491723731742242797022075791\
15964807476703202726418974624692701606338041467244642875997224027157888953455\
7021522303267077525762244284385091213084422583213062762387*g^2)/2427789412394\
51506043846745543154296781541634563155238811731364275453395024427282468640766\
20821963621603650391999833749272428358532833773745015353840735219600950389331\
5956407886040117100583283700192000000 + 
   g^4*(788177201325579054589409604128835694003213987342610229469850876676160\
42521299923982414682972605899994078827608902047137156061562767238433019712994\
82785948194326977424607911600938540615817196230949267057379856602958817139459\
26259314187794399060466240248359593487086347718323029815342441971657618014760\
50953328717087860647732374973246883021415653447130002843678474293528483196620\
726105120840627008262062460941/1942754657981028635621663317663514629602139004\
04355144128263376761684157317684992286258499716889831610121182592202507279688\
40816689695790221810420431199162267835155774978346556005984915243832341092600\
42848894158663238660200318923243051479730964459015519284560694163764201865373\
22061173291292191395968740384189272472587413061186131224352256926180868242254\
996265413224021194116949124979288070004736000000000 + 
     (37614394760814300045825254854847038779760192056734724535698425705803*
       Zeta[3])/
      377153703486864983454778255260777826753167637830580836211444614000), 
 \[ScriptCapitalC][2, 162, 0] -> 
  1 - (8219261378163412688848247104757331524985892702193480367956505406337275\
78337139188415957171413028910342543837918281809732242600250959523329953514205\
968432818821199548071333932289405049139127693304182257439*g^2)/32933203344683\
60579599557079965078736164061709479747274951229822141460505103001309560975628\
86405641492782987594271773422304924563601494272342062400429877893700690352896\
21898547595080642819409309024000000 + 
   g^4*(151266460468888414053130872828146049825828724410157099457177117457332\
19554310476456507728969760864036929845864862071472118463743708850449692325713\
71307424740221419613731636503314743725118301033205426870503485669100803897981\
01649808094480536946660767957522302053750918089245332708461915252174840374574\
37988725115153996953421187957733025497481429684901364707189748351384329910049\
48593579829321265850807804341/37186144544306723647192647257856509715537281215\
39862641403563365150816482212119427796827351860375120878235925429012407187716\
02736642693999461470528785002428477137131335499149747782055767042713208713714\
65155250121075285515437204225824777508995965761744187107925682761232814925553\
30037889412658695887642343158628059045556808398463215752109935769463300775762\
554969226150547235388260106934152568832000000000 + 
     (12575497017879364455013109144990184995612502680676555325286883136601*
       Zeta[3])/
      125717901162288327818259418420259275584389212610193612070481538000), 
 \[ScriptCapitalC][2, 164, 0] -> 
  1 - (5333626803800737920115103747769782131996397302255345337868548915500281\
42291475580309997104228620166824045370820274892853125730415458789714894335968\
300785206210230753146278469559686082817546500491672719686511*g^2)/21341519016\
21704200960503220916882364418120867296765984101932320596986930733698580334769\
79227534426556628077985175774342859013188544587837118445266268815262383747365\
51462542012464724331684606973938016000000 + 
   g^4*(267653916895377091809535873142105908037984421339400673567112720214342\
85320667037309623155202845176407262644521498427527927569177917892070074178806\
42684866863633028935998127714838477408326274280592115472591726517220404370743\
97415205596885277103677717388615373290951233215706910536425544361708189633958\
91456912986805394440360452615223305307281495336680530886334932310929246664420\
887779458037942865577580435157843451761/6562534195018025453482526083011327464\
65213281097856617222825231692174723386545600204592686541181006924935847173264\
70721218241961153965837235994928156055563668893105154882621653114884207678331\
86084526471363223187840929502945017379992152592202133883192136388217328943777\
29972877110354245678003288926502266149318358876215246460524689581323716056154\
68216887280282404643318501251165205270298398772671770828800000000000 + 
     (2055822075428492740293464229144145244496949440246405344043281092181963*
       Zeta[3])/
      20492017889452997434376285202502261920255441655461558767488490694000), 
 \[ScriptCapitalC][2, 166, 0] -> 
  1 - (1058581984155585422045897586530181787555772891888551318368656901546836\
74867994233525011477388220142998040142195482080206606103133334144914072705125\
9275825620932504030095262085015175517695109015916025617827923*g^2)/4229965745\
13044365579596746181729378815807189865406910621400956956648307828056425204077\
12649289757598948439409037833118255289440364226691069584061757471767574263699\
392419768898957028465794041367505888000000 + 
   g^4*(105419877190837248496776185980477622342599612744610832236766736687184\
54245902410576280026077810185766080776755936330655866165686832371816728148909\
37621802384682978310282802206892287612104210461029344504578824335773657731655\
73228555681170239350976989588863091085049640641806218405379192672101041641740\
09280167388399376029843594543872254160917516414532989316784495337078896633425\
9362304541551880993092314979166738173089/257806952181996445447667195016244414\
77096788085037924930815000612939278880186927643162314650987246692137723242909\
41037214454375383122252893044870853636058521685107925660330205793294786000733\
52110368534091945245682182967217239431019154587885638778864933721119250878987\
83919666674705984980002050391938224669792917894810505438510360900433650419458\
6981007221030335276816186249617372837126435615042944956211200000000000 + 
     (2061765433957657202199951458412077992532528455526105476312318279844363*
       Zeta[3])/
      20492017889452997434376285202502261920255441655461558767488490694000), 
 \[ScriptCapitalC][2, 168, 0] -> 
  1 - (1749255168750814455219101631782020108233472881683316362024624263860525\
35020761421891239402381465367157352623185164385996901979073295835342161804956\
288885789193656253128711610686219059020046099304028979223005763*g^2)/69804446\
54789523261330990327965828784493518768139842207290089519860334116577908664210\
95087618959792708327234721098300494095720238057939755763094614410727885135290\
1256539614998952737082145148045552495328000000 + 
   g^4*(632348630484582857377611615314222319714265092987456185447481847879497\
50860608731821667509211300803191976404901306421204986402682224347744620459528\
01004062851982854246385490613638981746901452566787502752067969908765295996383\
99095179846163425763273547353434391952823572971221649076557717616898503368918\
69346822016193094149105157881380844798255660816332854931159014685046599257167\
41281439619632559060744960218048219553606472023/15424715302721519823405595562\
77111084966591348727625627435545154488993546877107085626526857029406115004933\
90489624067105640515476565034907187839002913711983931336589620503563823938274\
69383483353967863982375237525003311319264033632525516845209308533544461861184\
10276559673314669164047605702065643638935323648951643879898163247988494518426\
20006577555339933378329698233958660156292500309441410172134495343521122304000\
00000000 + 
     (34529551689849543193032275863236534728768733392351384628517267336007862\
1*Zeta[3])/
      3422166987538650571540839628817877740682658756462080314170577945898000)\
, \[ScriptCapitalC][2, 170, 0] -> 
  1 - (1685897568821430337371066676010708488997478246019921730765553528476495\
89437719931071791236180441913083733362369274803528118859074346595550185799136\
1763971137006109697878399428563860723587083884732129157252689338783491*g^2)/6\
71871776876944843931366777731197961029908342739157652161729271637583479111070\
15833824262207524822855258340088429502448587994707473612394517858641600962773\
059166201709565417122975034721660732211881364024233696000000 + 
   g^4*(267319552138623028028907674743480799419533768857310567245139391094943\
22016634764321898481621621001009309726728745771916514300421460415867036151706\
39051027511949528498081122566504568656213289682819984541667934222127712977102\
78453459541305780309481781261260371361125979497595036279291492176439243321519\
84229089368051191200813428743626674477773707158049386955220666456924833473982\
5832450968372422333935654569789628619613475802407270706291/650419750072902416\
29328741516992192610020682828008211001766868294511045543361879628549562695623\
25313938424427157782138105097240397355658951574923941330148043846152773180626\
60199793064369341187557494869320904524418694285065214126843594147876036599230\
43508748066529864035346270760093280534065667856254773243233015731696805593477\
96864486317803928396780740775077844113000867957097643646005054395685290736871\
94680239715438796800000000000 + 
     (58518723241790518943577818392517168711020301266265460524759427810605205\
349*Zeta[3])/
      57834622089403194659040189727022133817536932984209157309482767285676200\
0), \[ScriptCapitalC][2, 172, 0] -> 
  1 - (6830465490340581162905465787208798686061536354193081583901430784121705\
15984781770294334531739337080321402870352570454749343469483654288784339062053\
10976038587448410724870116002262517951074285587542094260461900736569*g^2)/271\
85563226234762471211372509354830793117678607942795174174016771462915339754283\
86339710031518345433449759425543390272486219439030724200934248615556108320297\
191696022930392600351591000298411129960517619477664000000 + 
   g^4*(307126003891471328529004833209996826765710205425067226627456607907916\
56427518810762386854572519364127032137458270167207135009672607100900766493928\
56577570334241079026019925418182228072824002379364667414251257103163103708051\
38495071906510182673050114793021550759325674152251577517252164578608224323618\
84158186220367357252241308445290173890894569714427988365726954989297668881607\
23098409746465525462839407061027986316940862770329670097/74541071961978525439\
73991226011000055209694346622612306995233995461688870785233289649670889304278\
73527641945442587214196948896874701122997891743430076594867532904674797338676\
36248795843056576341414928723669434954596591859857811990829226743787147427591\
71205381676548953898817491634199346180802591030568085278133046868256312794594\
95645964451450913861403349878612894102475094150987928290198021223580715275177\
1703773009305600000000000 + 
     (58680594113897130904149428225861669664911897904483198109069118460780537\
349*Zeta[3])/
      57834622089403194659040189727022133817536932984209157309482767285676200\
0), \[ScriptCapitalC][2, 174, 0] -> 
  1 - (7102836545223844918740980181887577625201410814360718162503398011320990\
72751991770256548698364354355164935990296969166397255365924339921705972000858\
698608264164960355002034640100055648679062746209475731515912995878693686747*
     g^2)/2823319424638991314823071532378708135901049940608206111184453893397\
30416841616568726421299920594584857680938969395802304383013719904389795871110\
04797631773606603643783788450887165200165632107907880151146171411032032000000 \
+ g^4*(3320707300031478852851233514803925212309535684754278639795809663873524\
58027665987961826465395271732036943390029957115226151810779876717806920229492\
05253336021088350574503842920128018689111130729028635999717027006032963021902\
19359495239313093427471557519983559054031172288582171539781866701192948348331\
04647949447498682064192433463714143042227413921004859253977767184265914107910\
554226964643061756953450706922069897168680548629687574052391854764273/8039684\
31367632202486358049104357458484537258393333001184420784587317311922291221288\
36692917965204842010963110117805808587323609339798490975649382176878007333066\
44038116320834583812468780644595930207920550429182536930328217645404948335387\
52287705731707260109052181094899334884851460381799219425787888966234786841784\
48575931987799970537610489294183063049951236067401921064005878073058701893041\
2296067443068760078371375793297887445606400000000000 + 
     (10179423628414580071999488249743415997456910497124587172988116831988315\
225377*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][2, 176, 0] -> 
  1 - (2482046551643525724565201840462848383073063778008983533561289049495121\
67902571897719438683208824672314021492410164709457446354064862619305562211262\
35699501419016101489933603619612166179720614143716885120561652507953521537640\
3*g^2)/9853384791990079688732519648001691394294664292722639328033744087956591\
54777241824855210336722875101153306477003191350042296717882466320387590174067\
4373488988704671680542169359620654857805605659850172750013822450179168000000 \
+ g^4*(2027258402034079438134080664440174504521898635467467334561615266408130\
69119795696690963836296432783740454216981980135708572626317299700637736590586\
22845341473672849853881149861121369871502355183023258301462897930938705255959\
56709815186738768291882561161820716509024454212418700366957975894197491628867\
56167345321005829273170536054196800700028178931287566398760138784060403481693\
77359568183691339767708964128770334835900763413660370213443902299197196679/48\
96207945450448494752044836947992140043756130478317643863181799175991795472349\
65220721901705053995748088865888772943264587230147059839799966253519926295908\
55874127524330299698657147125497564621444762746548141243109032545361871398405\
60992678369742291383799427133235476991694415489636298176336264019533198818163\
60580960749854602301210572574760326039563127355525212281069375848997758831147\
46371574036655316609023152855971499737994381152563200000000000 + 
     (10206789018729916411136741996035317023678746563474718076826847133893936\
907657*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][2, 178, 0] -> 
  1 - (4900916261235930079166625365119658451243781992404966659327078029194717\
31107462790887849215150339826668401189134611080637428766928989639699597347526\
75729032153128798357142757460621265254023744324109843136845926548661098569392\
1*g^2)/1943153537191339737498647729466255342003361170576028873070341711200378\
10970037074957480027297863078607328037084986897522307676766765704523362754997\
65663919625769548062745171977352464607851278200710117210921113547001376000000 \
+ g^4*(7903098994095334420066755206115716486243088867083277743477510866646357\
58075234862200312100375072101739352316691019954522108537136214722603915773288\
38438941626840925664545210138905131360845542778636989884381158485516344150471\
94730583950116557693898320234007994557518452336459594975820144980123492117895\
53821108608899739870893717493941749703153068897964708952593202089984938141136\
31550543787413359873491221065633339600960218517746629809307754860933694211/19\
04158970926734298188438422918299530534978332957063397784548612132958277338453\
91158793219467448186249410460002915351228915920730922816321694063496346854988\
51345523412750146110140034475082319621465030557987008308612632054071338076476\
77865037480026270051009215741223243820286662150832026089869496967042265758036\
73030282881553734709127518610431351916182147051105275044885533707336730221249\
194176694520569968082574390756522974028642734029516800000000000 + 
     (10233846061697889728219087859696220199061751939511474545279803783315759\
827657*Zeta[3])/
      10005389621466752676013952822774829150433889406268184214540518740421982\
6000), \[ScriptCapitalC][2, 180, 0] -> 
  1 - (3118444934229056190163421515117566049472192865059178706661600865268491\
57752360365981275624858268401465347449362146859879392919989519077075651233302\
76943860441622815974430872474628664446419908432782651164804458420101788431817\
452979*g^2)/12348922161418801234243484923778096785256110829086811194925308252\
99287408267101598241894863049529444030389917906178674519835048282284219872525\
25182535357964582216723824724907106165615658319583941212198195739944916160287\
7024000000 + g^4*(31994391833120257879897019806314400006030100977845185062453\
59794853611717710184962550523917993745598510700782083391236541099761533791004\
51437307034077673252531399957677680764555796522236224388583453666042661388194\
16703915030820897828172106482153562296247501627649703728248589402527082589891\
52151886814433166280624316438749684041962288913259576392142059169653194882819\
64751032892509203800415221469755952445215085182746073540796137211551328954304\
344468205081015561/7690367155214995451289866477643999455068116542138021477589\
15114373172317978351709929936741639111657946742260002764302400934378324128275\
12933746697257128828537781274682583623637924432197813998531790195688029073024\
59653946982243530364263062868556489361450158487460111885738568242523389522117\
09378761365201720447556626333269914785979793020749884800526939016637120040302\
73493301574245143261538365558872196638877024251207051538274929560769910003680\
3276800000000000 + (183664769154273101363213540563679163385206128556835431444\
9111605517269664821803*Zeta[3])/
      17909647422425487290064975552766944179276662037220049744027528545355348\
854000), \[ScriptCapitalC][2, 182, 0] -> 
  1 - (1943484270790821044535229986113991236894743973527188392193820400222177\
21007524110963393054573332815220866890628203533750016596688149628008527537041\
09695096455359200147412461699484790119096959488452576531692060955390747583930\
116715251361*g^2)/76866977396745855974659653821699903468537334905625474095820\
12449849691408625317937400516345589470482017124779099620715629420043187423532\
17632195725957763832758820396952144409523967429570619499004630036767220903725\
682165229482016000000 + g^4*(124255554124985515804304749426741881491006723953\
40280701836784557735634385165990311730752105434445964708345108883231528283059\
45553175581934539734106669263951320696693358078509191370064397364266450133886\
08763372395702696565960344059436618526454303921382185150572641861114557541061\
16166763465176714948552802086377390566782083725276501315958777572794115405317\
51900121064596176712413164875743746506399250058125884382720717033063048470421\
40868349155472823877268702761381559788141/29796727955766000695699900841364492\
74802868467767482157227721565997922342239301138546134002610377061429915984400\
08082418082814081093367249393480272454619860617494547993120705676979279870635\
93877529800819234739486281893996917425832943606442399906513216644488706390639\
97432221614739922820268548394162908660103172648364774081820199610585859442479\
36995105614399418242792103213281173182146489598018656237590219805709509936774\
174869318151688220299617308319082052300800000000000 + 
     (33329053353376272470516950878847744846178275356517026868105825460240128\
0757010343*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][2, 184, 0] -> 
  1 - (7141226163922750892396127902385459796904381334459671041592858731672181\
65956003568568385335490937049117385856191626173576155399866950612745698415839\
67980998982937854219636877422762108186411293557320449128934625805382535637621\
82639688688087*g^2)/282101807046057291427000929525638645729532019103645489931\
65985690948367469654916830259894988313356669002847939295608026359971558497844\
36308710158314264993266224870856814369982952960466524173561346992234935700716\
67325354639219899872000000 + g^4*(8387384435981679445615023636447160357024072\
59234973070223012316199497075303863680563077476301533855928243753168568948830\
24012396739079158497527069364784168097692987752880018407350089291781331022712\
46184285843630599136629538425651369124132354236802404614790492036644468105779\
69827787017798891208781169376114439608021228529209057021406823762114191728631\
05473026984050397197142623161396790348071219585208487667989513973798770926993\
12335963784290566561632023961101150399629359855847/20066457458170834338515619\
72211271081869617755275672021374222950013470811769346155248201213387945380134\
66977011431243064045780728841922707267792322083201472033548615873227173634633\
31113248041978853056712709539133339110102754055840066707040602005041793183147\
69687524453750742485338527323695752573307040022603181104178015281531404326750\
99411224051929668900489216218517127948468139673650642687337673949923945577056\
04091937088419486796266367351967577820094421271171225600000000000 + 
     (33413849087469605175022805913134533855515182757026393670981557223510428\
8425096343*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][2, 186, 0] -> 
  1 - (2931406056995512518711310489747290003472470371411249784195633157050932\
59188333873598726971265503480163494825910576289775413956753628272390561435409\
52745805470698407201976139572610045950757953524061072669596931256947011346559\
5091020145639567*g^2)/1156617408888834894850703811055118447491081278324946508\
71980541332888306625585159004065569452084762342911676551111992908075883389841\
16188865711649088486472391521970512938916930107137912749111601522668163236372\
938360339540208015894752000000 + 
   g^4*(840666178243290303613900625877087036909805718729328457255305272589709\
94713534682348986247041337835001472190663016524726957954244632125605191991770\
13004180629183873742346627264153216268042560840997597382669406438900397327913\
17183519351041983608388538639920680583323440976034400920852489317945000076589\
10551583406478800354307586345949946848950257131635212209699268873853008241181\
07184423730571138472661214009855528081940678062074592822862720777047919608291\
660284567226524763091097/2006645745817083433851561972211271081869617755275672\
02137422295001347081176934615524820121338794538013466977011431243064045780728\
84192270726779232208320147203354861587322717363463331113248041978853056712709\
53913333911010275405584006670704060200504179318314769687524453750742485338527\
32369575257330704002260318110417801528153140432675099411224051929668900489216\
21851712794846813967365064268733767394992394557705604091937088419486796266367\
351967577820094421271171225600000000000 + 
     (33497730568485353659557428627927479143646489270188476569698990009515601\
0852921943*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][2, 188, 0] -> 
  1 - (1094707108173207456240002907866146140891094898973067628334982093631947\
39142108837795618683772320221311651882436852594010746491809683156700852030276\
85319259949797976433012745967744072992151590186470197330678015080855761201163\
7142408992797942123*g^2)/4314182935155354157793125215235591809141733168152050\
47752487419171673383713432643085164574056276163539060553535647733547123045044\
10753384469104451100054542020376950013262160149299624414554186273679552248871\
67106008406648497589928742496000000 + 
   g^4*(586134039491140305642443330298694373449553817728849239294237577481051\
13744957245226809659703277057065260467466645960326402136296590333691163892430\
64552712290718888600812835958671010907019726882772163723045486511050182396084\
40147002630533643510869910869796431313951469007923794054418996114420880559707\
92609872684216259493650143209797343803182834777421071323043426714296575555754\
73673974324944588294156333124261377644167332266303103258306534509148087578375\
92902459384516563744298846967/13959130798489250053416698281589096717471902433\
68744863308871324062120902853286806167634933087257263963782352231170870812881\
27135115239321697303389895568688012777926889131117203064489722754341623792346\
36912827350411685247430345174863204419259581797298218890779592779486294352562\
13319840092331798858175856523789919215915440520913762882695299209556046145222\
80820816330347471712119023276701332233016194894843120951149585355758735738923\
8871711655948567265958368518390723251200000000000 + 
     (33580717300909779415603383358771310501218572790664729445546699771719446\
4126421943*Zeta[3])/324164618345901319950176057505081689644907582873682900366\
8982666709318142574000), \[ScriptCapitalC][2, 190, 0] -> 
  1 - (2538627419802797273671500038172384674570430355070968977098853048629424\
50842247998846951516333820318896736792644208455021371542885273228493315132449\
07769992076453980272409934145417595708369149422606447246891793444837864726169\
39763815406427173*g^2)/999292276421789410110779507756201822680984906836612828\
84384500091305770831823683498244366268459265781960977319867067256723552511897\
29785511718328865231530604267645642446895530334645213467539224881058306062112\
1672368618154333321428896000000 + 
   g^4*(450007893498422720738975949416029624187606221232253126637525186604794\
17941544303510626071061651357552320722222428145849562109112865145307635028716\
43407566181711679257274756202249568323916470640448290292751764610422495460666\
13653861583242930565495235616259662538965236466170334066610946061646012192462\
44164491797698834954330237952231987427554390075900676435516603731123300859184\
89678338094986116901346111487195614229333506115795288305150221650046329046972\
936788994275950863332976643/1069318161687809115348263457149401176260923167764\
47822532932811707009313950617314105687790693448079552002636656786222738425150\
41844759705632131920612792407110296545921341327619379815946121815974982316590\
36837486770462616287622569939943977013387806341552486460609198540315163842751\
56224465388588249598526799320891513642947334487198983401964624706747312921351\
94613260389924835987054837291591616467843796781673534949261253998825122802459\
868589660398251691036761225963148800000000000 + 
     (11220942723885124823360106728233026855544129103189357226875701247898302\
3898678781*Zeta[3])/108054872781967106650058685835027229881635860957894300122\
2994222236439380858000), \[ScriptCapitalC][2, 192, 0] -> 
  1 - (1182174037085384995990651394552324437429021766047609961725948983299331\
13010085603345384404880501296232923484694587992410665747320755418205788621452\
74166007927094288571483874136221147332279386505123076983052155243664296270260\
991949099661084744962599*g^2)/46480828675960118007206092726079916390839779758\
21933167592782220543340154806061562789570353071552034662044497016309889575174\
99141773152944797379329685679226738045857856480525025097206994195890634719181\
968570406013901669249906413105116429848000000 + 
   g^4*(388788499276209963505642876454301377445529463061043827005768379853575\
65510863194067587371425025830428406445280782106796655375419328094200161994623\
59207973564865683992211212863119571946801297850245492257132331721778925045689\
41437323962594810717921953970302931648089815835637577200130342866148202145042\
26850567592241177604906396317381989348388256361712001702021376961663983224687\
27213813833453321712323556808549661154749901053509179045014188865141623314367\
66000028254595005291621608638093337097119/92179943867902140451301523175335679\
78520664965719867108901765607667608347286451250135669609327769089252916493009\
67381229576621519692520095966669056237220298345561410271526032161870876599869\
38942084314908665636821492884219652257496490789011641803719222727088808536691\
26323841283571404930877642019406961883809179522180204052883167032360339735204\
60245410334588570197151666299959453453962935819784260874451082263155297530397\
837980076287656553730893454999391323718012135560488555959910400000000000 + 
     (21483731872964955164926519446768600580395119755525264199516140231875327\
100006223921*Zeta[3])/2063848070135571737016120899449020090739244944295781132\
33591896447159921743878000), \[ScriptCapitalC][2, 194, 0] -> 
  1 - (4408505127405747098751564165554582289110860298272987614152171067318014\
33454722971668480057995457300439774360108778545399796891544187051691811990382\
55939760525374132517820470762168349795239385522309935514409032852190155521156\
3743422794614237993204039551*g^2)/1731364387350838435650419747953750805642390\
95621391188559663544933018877426370987152348706081562241739126495469360527076\
78569325531908174040757582651461865516765470159296043076659845863326802730252\
654809147279053611823277889763981752481895408152000000 + 
   g^4*(540624618669584769226726339049431646567881706085195810696882087465818\
24215938373334836134980024854827874094315166485936984283475654381962141837259\
44835089810163773384251058389482865510732003435820174416932661205400703494887\
21441605367471111115288932519392842038266626255346017114056689009234193995646\
96980214872536339657358890619872854108271536534414930789214484605034217945627\
57900300836232205701148562669224293691049988391375437758828048964721147559610\
88229584718706341956558400206537407340189732375039/12789856604956774891839758\
82388016748491524837047739194091576006835328017822739201943469120504263728743\
71196883059227914843018866869175684260512181146713737354810660836038052158373\
59309936704559886162086607898201084515576164975566894326936067565197041870688\
22195060454959848302118376276830496270110056874964959276067994648310696371227\
87500908799031850435456303642029414136834980845389157934868376037195464410159\
18997230119329536979261880927106264518210889239622485456625632810921927170351\
10400000000000 + (41562411900778132490439139908109185195434674463434992972886\
43938639573291915413272753*Zeta[3])/39832267753616534524411133359366087751267\
427424908575854083236014301864896568454000), \[ScriptCapitalC][2, 196, 0] -> 
  1 - (8714939238565205826484188488904250325650458762338674990048504291630574\
18758052329071564193664342327000953613792372001538107926466494402884140984139\
35793653133524785984521352155200523314859106273594942103885588523274452470282\
1708865817194486351081287987*g^2)/3418785516139472850091437979461974941090812\
59881833362181264563344895143750549817270373840942780264144772623033407335192\
23164810314275531481495937316846018710770395390691171354419695638751909959737\
475739889804831751265254310244613714291661491224000000 + 
   g^4*(211254202295700383377598490278703637719908812422517586484386900002049\
60962330941483944874406002909557694857284012156276655185191166819530320672449\
48361220961562870351399489307275732576796288237016448916790320881745185415411\
96092471877149727936613616348533487658297703031830182799412453096613330473112\
79441471806228553588798025807485287120997830789862629504583761378679952906948\
36819053664972622625834948835435042917040534353946932535438582373158063810375\
192888203432878231128026830027296039558968918455631/4986920279622417824236862\
95701608086780092323602517309358992431988272490878287816685015565419943033052\
19727082742161424674586971974311457955590104778020225850362812771187389756647\
29954750011777439598889710102717633306659539952762910707429443376621870114958\
93332419652928390849866924725157225195416846392271309754474181293455185358011\
21717707285367565873234773695316892928444448804414266710974819063424604782420\
82709113501731724252722015727719464694169367854438182178829775007296031697144\
217600000000000 + (4166021043573363682324318859346875907493700139670431324390\
023244938846151679657081553*Zeta[3])/3983226775361653452441113335936608775126\
7427424908575854083236014301864896568454000), \[ScriptCapitalC][2, 198, 0] -> 
  1 - (1701483819710622932238694047409396826343093146120256360283833619923176\
20994366887308285638148024294582965360084962479508048388005139572494228169394\
20617036844863936204917757179337978768671955548755862221481977208264501126277\
1406821757939009938758397349317*g^2)/6667318949540542805989880228388933944160\
46965565531203662949569791559579588697882333966753424540666894195011422286697\
05906120759974206990013335468911029002017401420840067018547420802414287581589\
31918070298409224700677654545358207103708266788004584000000 + 
   g^4*(805186952104623817348841028702847174865815763138914152635060523118842\
02630894234838178630624972197968335211246049914107956186769128953562064677982\
31189079405263404324919924121066352150973497477733440652401183969825373979405\
42610220629931741606793468224179443618967538088040704538640514332138317083200\
18658769698052948317873289072917652153990519757806939947944951824013845185947\
17604937078408401994881047741187942848989485249184692241462749333022427494353\
5819266074514922370482248708142127119567994022480898351/189666739092916937333\
48738057840378603577799381592784730036108815568105331317662889896108662987023\
73444532186551749711442038795517077322045052595789727487314702719126438311552\
09291996144601941193530151789027060869427549991330739454611904406890279052911\
95483809030796295954995994870560281044560541401913766466518862761707205454612\
67868124087870548373505491812343371211381755182036190065143779108608707764372\
23859599550025866892503611161255609845815727112478397357461054618511832039824\
692928055705600000000000 + (2742044220941530446801915807608266534673085570033\
21511007161541699495310895010392368647*Zeta[3])/26156522491541524337696644239\
31706428999894400902329814418132498272489128207995146000), 
 \[ScriptCapitalC][2, 200, 0] -> 
  1 - (2677954120519579603029881834740760188617701007044330431290190710343311\
25164432222610651371429996459415265974432075602173540435918480495806410102193\
71166152601690400377032304006653226276848420066584796281417711151970664757775\
72637888082217211850107453852437411159*g^2)/104820901595139749157022083028998\
77872971140725694158674913816967586273711782933860808044708738998275021775608\
99158826962364550421648212691572684868025226825029772125674935118594075244974\
05639985189566338249259571826499711667339952727038576009492503800648000000 + 
   g^4*(159552163395894769342774048965611460613055589040654682602417580170530\
58427782436501755639068038657822540240135117691677858351921029913653522980563\
93254447520380636122876550726171834255121634717354703778501129944411690404096\
52733988526414430585923709353494420521911571613780416410765544884576835794184\
90781189410049768352172912935764010061820737564831912582506880622346789923425\
04350834314205429693882955717808634726028215911519805233917959060877919294034\
80913381606199704138099454622994803192223610529749034969605986678747/37503731\
75029067369573516447292105187335813360667603302920985330150257905838254759090\
48111298380074510726715761841807135785077441405232658277536210738008352910399\
12304075902492631811864310698109593647733042579367275085467025410615906068606\
34034223383048379347188540171744731454617928141208195890370780567668076128638\
73104109814211223106892088764864096300132660241914166568678328761009526043183\
54329963989514640990902374387645311024592440097445486040869701287378469721416\
6792025315658326262541698277544114172723200000000 + 
     (54691917426425956709887016104022354143814917787576184241939486982216853\
647565666888951233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][2, 202, 0] -> 
  1 - (1075030620321059521818841729406154909485991495681760790444003599900256\
97467103287115617292820212384471068722073842535175885238004260633110774283324\
21370718274810299220564374357215152882432708171446487965285368423193961786140\
68186063910956040271256826981600887195759*g^2)/420331815396510394119658552946\
28510270614274310033576286404406040020957584249564781840259282043383082837320\
19205626896119081847190809332893206466320781159568369386223956489825562241732\
34596616340610161016379530883024263843786033210435424689798064940240598480000\
00 + g^4*(1285506733003935166503831953300954003626814703971481078852905084961\
65334247982984154507776339642530596779315830822434338483200544505454392042625\
39248433638317190075751674759580902219787377780336679259986537576144089133698\
93532386076085300340856055474005958448080707159054742613660001094496559806908\
60319401056644033489944801001308493428500327570373128878083555177586432188839\
05221625326431465482114066075415686060603055885917360444217029666313880783561\
6317483411522989788128344633773709417184721012440401468898826849886922535431/
      30153187845892453104739550912050890311439306210435563935649868103674581\
07583486017582542267244540718069968331060996221462068811882770140834184305011\
14412405781725446920385459835884398979651228336038407456048990241860050909157\
65262241558689840666857710878122370363222407836228131700873151720955368375594\
30307971547806182950698111748944340567738273945577457881594978001994920502197\
15495463986349784730626973897189298904635195387682903274448005466580042894441\
835587265483676171622313915872606714838123636855515440316416000000000 + 
     (54815911789319655875089336646541077986277754809162804099558456080466570\
692409702110895233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][2, 204, 0] -> 
  1 - (4740925155377075795183742596896393671589806405025514048181023415916212\
00133984258810654113304234519194574236865730792573051742138651158478832747355\
43361927691597908877995849158006033458530959637864174263078718446270196457934\
39253322834575874904798662194600950817*g^2)/185168200615202816792801124645940\
57387935803660807742857446874907498219200109940432528748582397966115787365723\
37280570977569095678770631230487430097260422717343341948879510936371031600152\
40800150048529082105520212786019314443186436315165061585050634467224000000 + 
   g^4*(283740843718434873780058777761393646408783005733064675218780840910484\
01172062444746546130695390944078417001504450751086031677255004997158881934130\
15690229879701844775809108097408405583630024607325816213892449297699256564441\
91505964691863923726571480468229426839804388544631091807378994643641561244750\
32591835389682817237466241774197361098647920863228982769749137232855366622692\
60337528284984860142882161178096684949696412070344822598663583394740115794100\
842548324406234932884562505218220528821500656446454703561932868256509649/6641\
67133169437293055937244758830183071350357058052069067177711534682402551428638\
23404014697016315375990491873590225142336317442351765216611989097161764847088\
48578125999679732067938303516546879648423071719140754225992310774397634854968\
87441424380125790267012563066572859828813473587514355087122651444808437879195\
55202267636522285219038338496437752105230349814867356872134812823725880058146\
77308033714250526369808345917074788274953816617797477237445878732199021745935\
763792326482685371643319710090829005628093399040000000000 + 
     (54938687519609857131576329651865622001811796215834657126889182134035150\
067640620772651233*Zeta[3])/5205147975816763343201632203624095793709789857795\
63633069208367156225336513391034054000), \[ScriptCapitalC][2, 206, 0] -> 
  1 - (4406312422557507289962195309932732953532365940616932657601496551697283\
84510392448680417868132487423438835008749097452045015013861277285119485150940\
82754806602742538389172384747041182734024227173295146961993043737938461455797\
4032592872058408050970146085404680853511331*g^2)/1719157124971727511949403481\
55030607006812381928037327011394020703685716519580719957726660463557436808804\
63958551014005127044755010410171533214447251994942634630789655982043386549568\
68529500160833095558556992281311569239121084875830680886981274085605584047783\
2000000 + g^4*(10796632478391157094051336348265389212884907778706213890549897\
50089078848947888633821534768778388302172219301781631721981412261524045720904\
99780848305460945236256785358397970634515655171371881725217490241015307496581\
31817574832781973298129700751865877784315509343210918337883577119040726236034\
27245395247719583122255533839457223631471099185906134576781391626521837769591\
29684578656068229475832239809795302780828441587995934269753506442806046317357\
63728966011163085739832222336014306359895980263812459973028844382127986553105\
1374474051/252202770802436772390696840805939249109393929109393578535972279312\
53937984733656225361262650346700792973118619410725446119816646028083596444159\
23632846001082578640724314450005340328907285751856364042041882766556832429558\
80674006441651508959761829631236670159411836510380262603904952688084651656748\
86188953067389424428304508786541573757911725591310194507136594554475757585614\
82640211389835555028916976200541024786155503314005982349187132646840122748807\
77125623494366786874168325761470805427619324180800484137391857851924480000000\
000 + (5506026833806464413990533959753587556778184918092415785330629488169389\
9930756133184678433*Zeta[3])/520514797581676334320163220362409579370978985779\
563633069208367156225336513391034054000), \[ScriptCapitalC][2, 208, 0] -> 
  1 - (2205480992934379541715833486094003203161530822744863004109331795002733\
90344157536488944074224970092524700232541979964228282039953303857176746282833\
72668568808777237119303740858887446552428773091130978770970261991913846403716\
8679664285169034146598298578051493037338653*g^2)/8595785624858637559747017407\
75153035034061909640186635056970103518428582597903599788633302317787184044023\
19792755070025635223775052050857666072236259974713173153948279910216932747843\
42647500804165477792784961406557846195605424379153404434906370428027920238916\
000000 + g^4*(108186514574930057866915862042362401433729711312257877676244141\
99816823768167873409520630107802540195122297987501701084567136618387512816783\
71172460605535964480734404685059108292929443355187101829737083113477475084984\
29550791873908959140773343117548675689309714803707587855316766157749936746113\
37394812056087764007814303195853516320509540704735955577998609864932161263486\
86445874092922270984683996107231925613177571475460186619265697374709922308847\
90549042009717794680472133672029146466364922894464341827486787561356637331873\
683783367/2522027708024367723906968408059392491093939291093935785359722793125\
39379847336562253612626503467007929731186194107254461198166460280835964441592\
36328460010825786407243144500053403289072857518563640420418827665568324295588\
06740064416515089597618296312366701594118365103802626039049526880846516567488\
61889530673894244283045087865415737579117255913101945071365945544757575856148\
26402113898355550289169762005410247861555033140059823491871326468401227488077\
71256234943667868741683257614708054276193241808004841373918578519244800000000\
00 + (16554203183860262084570743641208990090976520687236865902433982356208811\
0351888896676330299*Zeta[3])/156154439274502900296048966108722873811293695733\
8690899207625101468676009540173102162000), \[ScriptCapitalC][2, 210, 0] -> 
  1 - (4384176428153942268887366222438576298135193537729372843176243629537345\
19697076972848150373321106084028379887769615741606857907093775653126062027492\
63224813684630704011184846261808177199879236759414552078190609017532650064547\
2422440848036750074926355594844477277629937*g^2)/1706935628822639401674881655\
85208114539939308122861706203256148518588424695981804886937134441304658822012\
18954106338550114293252012705833820893017532194030720166589729517716063896372\
69938058216561770234680994705852008320359560575765533866457710525755307383936\
4000000 + g^4*(42747633691691103340277004805039031386260402754102553647762715\
55034541239449513286194378261841450954904582878425420913400800987461978979521\
79820912824188160334337519537177075980230832709156719760935838133221326842241\
67641504440142393637110679085199601762041661970916679937424560696379867904912\
14182191632325039198645215909069523711755641376397204443513095339940946430265\
05551497026258107088980420701494998617848117849347270778931199503813798968707\
94480183133449398707004718561224009463829523156036552197038419932628211239289\
1179863751/994518780908932912506078661052795321598668214738533412128070558351\
98504223575962367885910742290540147686567640941721211254040344856054093019766\
84461401963029999073340701447797388950906134046442243606049167367747446332422\
31014785043075864524263753552021316903405166766219745356217456905119595910030\
92792587530916977203063000989960360964774835617708700565292955606979144167654\
01805847842836411500902793260330694559471851874625553496229693731315531769354\
71192281985906144750025054221818379454151438029368473206905773822279680000000\
000 + (1658998101574325140253331070439398250881763186072284875885328488074827\
10624204594573695099*Zeta[3])/15615443927450290029604896610872287381129369573\
38690899207625101468676009540173102162000), \[ScriptCapitalC][2, 212, 0] -> 
  1 - (3035387074440811587782831815853619669892836604061213484719919004441302\
88978100499485431881588863201280501348632859832138871278136234692234625070742\
14063727246724957879374081995045787764038820106060158375385722409409350774362\
724335910131960217754435794322116765804214747477*g^2)/11805784707037696983626\
67085250191972984922720092570795280238118830460399531220774461745076160965942\
87440323790582455242154165090949476670108609133625421105517549065722305652297\
70756537549104808438784897518785974530954790899072502483297898917096112000372\
27193279244000000 + g^4*(1181424400724288038521193292973373474565269617712593\
62670323725066413669368788119377043080591503547948212652075772485146078128699\
76207560338386309502072726656132049852868638734237119975724641965839433248628\
52148094782450077956882650400128202578919929021180878045133443441072269914178\
26392183040680634806934847954432397283892347327402840749536886074374583595194\
92797752194725324460339243613883937563419302158009879474280921938897562412380\
84314325156047837653334113461043475353008555910342057146067121183690800911035\
8201217597614452343369936240303/274308871195297360433652132842646938529161555\
01370649319383596084088086489500478620514444490125393632511693981899833134897\
10281642134019519008693308005855088215764470102145437684527677778542890224990\
18937041681940190291083905937062040357285592015151455062588704945826634828592\
45520261862154310452227757705344509834894636733316096321366995164930665298459\
48313621691189639404700654889296867813551994358853329985013730825069587713851\
38877864125716847441989503259727903192491008952363815160201678246731444317216\
99004721122443851407523840000000000 + (35079637295459522414241770921362612273\
554837829855882532165128315502012313635715857564517889*Zeta[3])/3294858668692\
01119624663318489405263741829697998463779732808896409890638012976524556182000)\
, \[ScriptCapitalC][2, 214, 0] -> 
  1 - (8234306262715334003273376684039755635817670360778025674916346615605302\
45917759296520391230776688597704177296393336894881978586849854457343088515492\
08374164091764815245224217762288261238660799486668165784422110473413489754548\
56348040245658706377862222955696512157049035646727*g^2)/319936765560721588256\
28278010280202467891405714508668552094453020305476827296082987913291563962177\
05189632774724784537062377873964730817759943307521248911959525579681074483177\
26787502167580740308691070722759099909788874833364864817297373060653304635210\
088569378675124000000 + g^4*(160399708192165232415178468684810292870192776001\
23098948930923303890439600450126086936111726966932154531204459959890116122601\
59275159523448687042460056386972238198874905432445212869559981304925940339373\
66693197476920175321016403692398182143877442986899294183888594856039486804903\
00782918006030070874035206482568642958778199408223254682426454835335783111360\
65052547955491029710328685246435950646701128196674387869307363987987461877330\
30467314873788561260685264836439156393566789035700402649626051267912398535831\
97077273861352952547358123670017189797/37168852046962792338759864000178660170\
70139070435722982776477269393935719327314853079707228411990837205334534547427\
38977855743162509159644825677943234793364453236085698840706806253500338992561\
62548617065969147902895784441869254471906468412197718053022160980769520159509\
01927427767995482321909066276861169074181082628223277364331051545227844848105\
14794125996495739156196139336938737499725588736295235624626212969360526796929\
13522686317950589034632828389577691693130882582531713045296954207327402432110\
704982902151397120911418657194803200000000000 + 
     (35153714149561483124037601505537932030099664093404832925186536449642869\
653339041368153165889*Zeta[3])/3294858668692011196246633184894052637418296979\
98463779732808896409890638012976524556182000), 
 \[ScriptCapitalC][2, 216, 0] -> 
  1 - (3289421833396949287211947250545158150753813066756673417094440626713594\
91752935691940808322920796077173749355461547021565443947001790550701095818495\
35952778274445437321172469762259661328212672113627229886762700281624343234139\
999464487745731432429372118589537735499762350451089*g^2)/12767846847839907827\
63498872447293265153814431754929272773399004791820417830056645165798950376638\
73234882567213553901432767117007296202079123663476079470468014400448383620578\
64837538280946972136393134396436034450103611578998171920023626647142738360905\
14334938909342393000000 + g^4*(2985437414777380975858500538361123471690947002\
65811010581367159454527625396250404205493964125509238208791215611654238662077\
96881218084807211557782786827860215432693937901127376983846652627228807100460\
65413586994445041942186289260081977487638433100749677768580631181689190183877\
37935889704382347384891045115603530026404184842063423795638074476256537208589\
20321998302239545681154558573279615609832302971067710901145431597424628162450\
30348967544511694810318176615054520635594057367409336455570375911176546562599\
118438866444052021462331698257048312647853357/6904523125095855267640371096537\
18809196966103863210337003541194039886893157961334422939494457039829910100148\
47206465935265460705610864004782462760413238450174197588515502348537036456476\
47159724011193654791494883589823813706074579955817478718260303247449645948726\
83435055492940909610608791600150060656007628388952090101384226475500466093069\
68682886038671639235045001394151039369076816686525089242939264866189947401380\
81832435308887733108819369662428834476341586607685879413673547007407510507345\
603191316668328886545680577626041179163837235200000000000 + 
     (10568131052406526438383099039299973976265981181484603038651285064249862\
8905728120820868357267*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][2, 218, 0] -> 
  1 - (1693284378205927605066643855550093491038942149218018085130168688094435\
87367795110550104615423092334375181859373413097795275473706540003329235706261\
96875701125778413987467031189625922616788824594192206864055312291264735597294\
299097844995006345780027790172290464940532101154111*g^2)/65658879870720666144\
48871873749144700850375878264660036946339300176463668888533579059274887328795\
38131878285076827070313398594586214435870077746854422930078981417982780376609\
91385440328385260511380370470983407564072016789859957735988483826755412236008\
6350390199222394500000 + g^4*(13321195472400989582297523580524642803215098400\
79034688217730143479812829867588750505711853207413103023190888801850335084895\
69998744219729784489328183389441764408029607254621894957292753338593900916630\
83344095192455372399060476088794988749179497148195983236050795415443865869357\
91044138536708694710008992043513224185941479006068798942681441261219332248485\
16103400987495274153178738870766510417252512816398902292492669468915721607001\
19270644991347057006272165448023878466522798063313924902651565405994269425832\
57209323556437862505500271457595180560471218153/30748744327817026324812958112\
08220565737054105634428571839832183594877760363254456760629522001328757007476\
64458144729019880901715778510246856512125584742607712829730954466029094071928\
46359105213661156464209087511386519643894019404307274661933679477329241963640\
87518873043214156726887967499485048330696774685012262195273596846500358833428\
11264878518301769761723024994451021002856742120753916922970770542292092328939\
13273745402936533306243216978590002844349995433051981421505706405103843865499\
09073151393754936614274496688405056614347384036556800000000000 + 
     (10589945404392201361366746896094224542495199686835535025251783044708066\
4478014224586756397267*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][2, 220, 0] -> 
  1 - (3759134491464644342402332948827356773191275922578864869593532656731123\
79873676658408197316340449084327927053994840329326537389898266386172828510153\
51963509671440165801380608317904482080273466051313033267494862596010874843287\
430460479199956560664736201041728462552476416316246463233*g^2)/14562010222592\
06735538991261001331809359758743333995444042062579743176606584371865057787350\
48146476029594735323536922769902417823395478987686278915065109817120720028191\
38370960120238835262202554943370428092018883101071285302153034569186710852530\
24085625590313194761004749146000000 + 
   g^4*(108289837673740934141480373729189158965382112703617334204342512742393\
69046804171261797749551555252046060865130942256533035969243883413569626849351\
00194033142749635730463295665244243341564858436831408018642208683592689768878\
99214812520318100933180108140258693358169260924634556581632030554100355875773\
35311877686026117697127173158722826564951877052248028730619552078936863723790\
21029544459136406732940564368060084222042497158212004770218095433068192213832\
52621746758486713520293732112071087687210542876837800791827434821102571272405\
762203964360560791272733186516493/2494816006108115779874941080234128392484019\
48606920510402082149565181731915941006869934783768149211418659158602980444453\
26436716277517665052746660682378032822531212861875047636669265808806758817863\
18520409251452352688931414468611032968459931581190513705281839904738151120714\
96984894844489461136617722229721023574484847370923156700570644318804368128816\
92490874838725081305587069144317464856377414288795135732291130426490724143635\
18618466562087138285297967875672808201793755814523765265533206799961509469072\
10803619869611316452695540703365740799745228800000000000 + 
     (10611560990278464767321699901845185774492608887944574965371738676915878\
4513014518525904836467*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][2, 222, 0] -> 
  1 - (2491674063588796895403034387107951450607916426916301568218255583094794\
28144299232017115805727142902349583771921482711861313421012271994106370278260\
78691179184580536774458698479666503495060747199608982396097606566489365777332\
728452625908579677139260460802170831688908593796009250201*g^2)/96427063207896\
64930400196242505082085894964473796113329007977919674547634034031931548576924\
71283839777435990258996364530146055243112065643423341694676287727720164013285\
24638794219219791048665647831286990205745369413670842882717403798949370817203\
2391527857262698474028555862000000 + 
   g^4*(428164620953959719670832399874548938117616075309178658617213553673045\
26104763668246771528071219633310217084633223682201905135578598993925406396747\
88569369244255103191614752366395166340418411529313235418990317560193473254478\
77709788036062494598671848438798394535881625998080128543535620380094855705740\
74578691955453674382648023704465156939342813632952410713728607962346588357463\
94542644623611217495997762383843302932705244441118088261696051214738364423783\
97811352863256028089368426865280337680491781884697490380616588924953099490323\
514309886163761182165951789132133/9845465349850421558540837580785205069408118\
80636239281825458379818965788710239631949523042484576697534646608954057174757\
35845867255455855716714179095819472810410987410366510962390290287609194056724\
08922596376124047594966742907567950472104669566592071510544265910534243988199\
88573842794671363964690449634227938536248000396072685542244733996682789537537\
30612755056907608862839725964792337682221866049221914623788977358651453326313\
85416063953488684698092479189867339717143372777342685547580411857983194349291\
80417856699136343834081665979505384508218572800000000000 + 
     (10632981399576210556143085620337171568574198305512874261605805108288203\
0034804537261937692467*Zeta[3])/988457600607603358873989955468215791225489093\
995391339198426689229671914038929573668546000), 
 \[ScriptCapitalC][2, 224, 0] -> 
  1 - (9922302108817667425941539475825902018634469770298600062348047524865887\
12674841184319109080382262927951231512591633791870893396275624987576716210148\
99115195798428591448643218534505042490050714959806412002537285314629099739843\
15025513632628427369570305676240372837787464018497101264969007*g^2)/383617714\
10123939785909708715482818163957655065392553579059018717399646343430269913918\
33455112357925463369148767170416937570654494777592990543948730764568992943682\
89733296141007818206479124727520080165658875320918045794987657172301881436260\
909495990386310510533859319728435691184000000 + 
   g^4*(106083469109108678865833963385536047232523439430391545410609584989640\
16505234529096621233877777942571413659873971075886130009778386436723922047362\
06174243932044201102198639963496811697881112301486032675874821364155629629469\
44524462363684376708064859832804062803541429788316389015317865264142515301105\
35040770312816307800751544649668422763476106672330550401865303824286231017374\
60588518932252922460336045128642621276291010721751608853229647649946200872265\
59819536148951742273933796697402000630605995419998830282135929149204991364029\
6879581156271740644104599546962131738738623/243475743244658658369253180511765\
04062384839397906819260752725709431927835680402545567855366818728251306712412\
64096182370443087613923538935353621846920789503907680001604217496858265377575\
37788289693720120722629176162237726804886906594203182592102631737267487210515\
92867503832234830366985314994079239437317938565403217207688452320515159106959\
06320628122430600119115709603086188541506495521684381726091853935797996477964\
95375652025267769608917349765524058043983871274338200132675308679147809003366\
3390345013990889256899108105939528070592350066205317376757325004800000000000 \
+ (23758888579712620829636581666576281075635940109688274595733270041134728056\
215919115065302569641*Zeta[3])/2204260449354955490288997600694121214432840679\
60972268641249151698216836830681294928085758000), 
 \[ScriptCapitalC][2, 226, 0] -> 
  1 - (1768042757415502556708644878924704685751513896878983438916435483332745\
42581404237805217203519744920947851657288436945662221278008243760435767010300\
45008906116087874579594136944754349001443379502745549657965160775210166659723\
8509063731897931424058103172168740606712413684145365780511524861*g^2)/6829071\
28935290047025819968807339507491422397001107088162896452145427184466086875427\
94709216339376109239976784881654867157370109310115653192899104938412437447072\
34620318280642346226310053493497394907266200507364889088359229615124545827682\
512490190736348373449635795202742769286672000000 + 
   g^4*(415813360940198478195644634339788182697863434488805701732508153815494\
32738776982566646724882009292632514816416376852626109025847035566690905169599\
62595026251796830953869981545454365393725467924021997946228567562474485842203\
92585192437128718435266141556939531265488089959942509805860251097846184259196\
65573161436194621440553979043511735673795108574954165575186300006847677696403\
25182595092105663825756505065828869967284415720812312758490508816860317211568\
87344560435279199738482311284097942604665466684910688075896466350320539336414\
8838722196089568042883807788343153983068263/952569491235351553220512923680885\
40345841099331588283680781894772791749958295422647228263886472130920291186110\
74987957500896522464138628207537998369094647378705043684205240768967438886541\
04982766802066216262740680849294338364649134590191073254875558634261536011318\
32049557338243979832999019738814429734765544309492790317824907843509025813077\
18180926276662295301943491464840743972447573282367075634338796508971877737860\
47938574859710214072218491142452126486545293577943594576791222515959507129726\
1215178737518237595919134725407339528410960152478375060095353651200000000000 \
+ (23805808766740778230279429473911410216294781933712061495158498769118631675\
524774460911941709161*Zeta[3])/2204260449354955490288997600694121214432840679\
60972268641249151698216836830681294928085758000), 
 \[ScriptCapitalC][2, 228, 0] -> 
  1 - (3982192233919957945704216335819089091768438714094127602323184074081635\
74050990135699958565000727325200982730024829042933514411640275322210749019547\
19856742652999563248787054784389916429621214970623104614637599728320744221639\
783318676062146407241101757219055447238685931552583135839860498361*g^2)/15366\
60325192426237257357081776130894389760030352403805499820580026275868487030157\
37671116646670380416289378329614270465054677919765980327221698601675609366341\
05637238007890096919593691298972333068217315285849083203922884835931779594845\
18131817061303289499281599488606996210299445072000000 + 
   g^4*(210927439005517630110767169198423810772922384130422670619607147189877\
25918493490536563841695913551182110412639591169543104332804523574009535943321\
13634412157552784127688522931376928207423089145132989490515015933894755506294\
01770382704990675070811036693047973677064137822771709084771737616365227411449\
50676729655939473850244443813611977773501115947274978957086698128031512846770\
35822964206006525453626728127822596924500221094374479117914566766359682273896\
89971148781442437316893566997509153873827498984414746511757870753035565410510\
345406010992036355383201045121573884947732962783/4823131823020581760548485597\
88530335357320634462106019071823289922764157246955965885488224931054957021153\
89123021433064540493579207275702382648871522313442974941533471634425926809714\
20910871475046367774783868573547722488788110208498792504653089660038961319405\
63306689208141019058850409068968414801415511880144378496734174724189314511301\
39381080794338655298262168221199788535047833251574088903028692827084733359062\
13533804321702505890098775319396085814930642042373083293825983216251370162486\
89872064571694426823113447748015844066895272246448313413386353346276442931200\
000000000 + (5414475837465488287200604110665425120704883314839189789109586416\
802843986213382748857776980599547*Zeta[3])/5003671220035748962956024553575655\
1567625483427140704981563557435495221960564653948675467066000), 
 \[ScriptCapitalC][2, 230, 0] -> 
  1 - (9552533925748645279058762783114570084833554970485801920553323415211272\
98211346129884669848820750195704310275138227642350590680114563193117364544592\
56005513015060815877061198699973603550229967395808211516413703234330705482973\
8379602933746487111547203011104852932068193547461962020628872296339442057*
     g^2)/3682688987983112310876196966551789066634088642853165643964675360398\
11752984330552567273943982709492867065849906536899455827509070923463287330372\
50413050782665931411113605589640966010863379209951012268559352368177993969244\
168226199335610720215232659895252716744645963392046136791131952483664000000 + 
   g^4*(121367424989280268425302205465605637208502215213297542419705209769635\
01971343411439289474884918845693387309177160849142792890745069749533314455394\
11275790812127828421405228708454080647387720293941395843792846994443111034836\
41664078791492284761257966893684516344880052371137376753897253772845782546274\
57138489981307314141880981613178340167323782159884553068678994063847957076669\
09648487329234767742641006034501345307621393612058104900868853491993158371109\
40901016510518659651635091198967845932246531313993193032385835546481962185102\
449946774088170010141170925047609003602229716012128440176593407/2770151118068\
85036877527658092714854196804767993700384806588303872978257440114481733461158\
70089482510807118346361215650981970665588778707584572168251486022462897871708\
96302296636348203497971055626316016784839713116312058842202055533042002413758\
63749215346826684769473383536598407776086059179967915203650225901093407346328\
13753524429457515209884758195460277322227857633262919818017207204813191015076\
12021524592940046411093496445498637810900710676888502924119367164395255245037\
91756890477016341993649726589853672750612084563004706036945458959360728930477\
780271976556063271119019212800000000000 + 
     (12423115077430713312722393659720427620851963761652761226020818292248487\
30952071520044511837014683463*Zeta[3])/11458407093881865125169296227688250308\
986235704815221440778054652728405828969305754246681958114000), 
 \[ScriptCapitalC][2, 232, 0] -> 
  1 - (2311056849425732475109631630858490102560764174618785097243173950198702\
06747722805793163560810583827521656456489526509534205416468143407406491244509\
56352713044478212225466130381197211773026716137216329607260061879699061582306\
30296404671368747846572345337638916839209431481174060387207007253780436693*
     g^2)/8901267007848522098705064254608507975014209317455108140291847791788\
36785217870226953884204259022073969505658686185188383142797497651565271582736\
34478725335529056566096926833317140297560920976927920908173914270907352381774\
751703768271946266489631678417593459410097369000062323203252033632336000000 + 
   g^4*(269216908590281777704651806313187242484508275420184403793493378122095\
70826440639722430805970993219307116868673873329358129486868389085592601541990\
18999501930639979735928503076437382371238780414710423114567254210704625552158\
88027696329658032110669149783664053512081220723561833255187124356042643712021\
38001065823451037507666335086635625259255436894643122879872102878607587736192\
57122960879144600094071493042638176649004846862797116341827893924390087137844\
60813135283803543869946802475505707205155612215011495899909446008125773880276\
729993507514273766179260738924722429839024029042054749126927085453/6133611185\
72114418717437122887068830403772781856825075533499106200053745426943382970582\
89003902483400507909778966041936260761981206076064660250311719935708010976194\
16779768575661085616282066654693272026877895512556283740130822551714746196930\
77505628654755581515684461447923178197180566736137469188008766352780469782637\
60210780691578688886693643194483820577720779895288980497812697548901330630851\
22299643075016990194089993483686307451478910734039906195487786725072401063398\
84520751166490274064563308327086326414449770132823522514943337979717777629382\
825658119373533488338486074336051200000000000 + 
     (12446873440549689145919677063900542533046592633714245540965199122092702\
49939448496562297870936137463*Zeta[3])/11458407093881865125169296227688250308\
986235704815221440778054652728405828969305754246681958114000), 
 \[ScriptCapitalC][2, 234, 0] -> 
  1 - (7408984480609798162407765913523772681153875943733412773765648971390657\
62983721845968686607879054403267497126973458094427618569593628360552580703600\
94769299844741769669127893659706367921051545803981987547757866937879396719853\
46266624386208170160474818723887509335836110122424135229539682268200593284617\
586887*g^2)/28510084628692175350474849367576959714868508560194752503016343985\
04439717365008164749113189023746537601560365077467187117865611642539193781111\
95433650250495145618910205521639574640320707038831445815633084935287536408278\
87127382401776018242421387117408737538471722998672886545417041607309556177006\
1424000000 + g^4*(65702094968031212271320684214340314425147341693131174621860\
27121643316505213451217430394741436479919855917151153665766186680901189364517\
38029336371955568496095999967509995410995034541401018792110974738425953275169\
19994533435283117650556878165094816687041874377401778896858424246537476285152\
76628105632258802468612818566091076484080667742784442772176412282720573983926\
34589811722125145425753024317150737895586029013440263845278651294744980288996\
87292377382634632184677648271410875087768720055492924069357650040839710425676\
31901902155579051802354797731002111741554735124466276492592335238782659584297\
2156491466144343/149421433119660432739618217640210996539660722756956279787007\
20739840343454566376339585078431327097406340698224747911670481249397139006572\
32868710242989955875210926961550862380896840914683861487284555467071644647789\
55381200663376606899199778915995063086356087516196217013647854552715947704354\
94327335068819521733804335959048331480476505679512718217735946026830360353904\
54492310956782216848698326588121815517285860228023972334820670156755889726886\
75286496457327749151944885113303916059901653854140291911917187214116121924364\
40291568259624422012481815177006824397498154895234916623878098823848631751557\
1200000000000 + (290560979484073688485923763931275503880939102937249480941703\
842265049626238161106446423937310113796879*Zeta[3])/2669808852874474574164446\
021051362321993792919221946595701286734085718558149848240739476896240562000), 
 \[ScriptCapitalC][2, 236, 0] -> 
  1 - (7415770100815470887169573742796228644652827351734350160841707348765698\
76010578407016920362627122506693582117401128920852328252939490875254641964703\
47080261817745117453495544930875385981279990253702955297919763042108211792352\
35784730749126980682550545202356241173661666721482424462787677721876011315171\
511487*g^2)/28510084628692175350474849367576959714868508560194752503016343985\
04439717365008164749113189023746537601560365077467187117865611642539193781111\
95433650250495145618910205521639574640320707038831445815633084935287536408278\
87127382401776018242421387117408737538471722998672886545417041607309556177006\
1424000000 + g^4*(30935008952951541542655980005441883194088781684424076150083\
53738874360769753975385395362475626892177701267376174075824024682038313833901\
15082573165412337101324762211438335404175760879358727310788140673921878277642\
46785660239192259370530755822272494051280370788573749698249322697044721560687\
01709460229281800136773854845968031941313671915475209869954436905435088580006\
62766819050447371025440964650641121785801896808931089011436960982077768360695\
23325552703241858028092210577977333164351093879683362379851673811403670948762\
01337713688540183392509342314998146795602836088606367738905069500272043608384\
410891059785584041/7022807356624040338762056229089916837364053969576945149989\
33874772496142364619687960498686272373578098012816563151848512618721665533308\
89944829381420527926134913567192890531902151522990141489902374106952367298446\
10902916431178700524262389609051767965058736113261222199641449163977649542104\
68233384748234517521488803790075271579582395766937097756233589463261026936633\
51361138614968764191888821349641725329312435430717126699736571497367526817163\
67738465333494404210141409600325284054815377731144593719860107799063457730445\
12693703708202347834586645313319320746682413280076041081322270644720885692323\
1846400000000000 + (291105146798767036134433588991173891902717282438852165476\
824782496605792170027783051424280743851685679*Zeta[3])/2669808852874474574164\
44602105136232199379291922194659570128673408571855814984824073947689624056200\
0), \[ScriptCapitalC][2, 238, 0] -> 
  1 - (1035215907641904953092998022111543143514534445906935807083931764348643\
37955020127314825427002176504512227065572177639595889122800579506305992876403\
57180648834809275891621744728181926977938906480229707749930548656628955734029\
32786335306733212213191214819684962518070595857672880948117915686414001660270\
1451*g^2)/3976301900793887775519504793246437896076500496540411785636868059280\
94800190377707775329594006101330209422645059618854549214171777202119076863591\
95767120013269960796402443743315849417113952417216989628045318729084575771111\
75367141112415375512048412469837871474438354068742893363604129331876733194720\
00000 + g^4*(5425261526052651902686336041588709664357675242721639946839343186\
85419339305183075742980245148788788415946553802636196828437460671125707950107\
00996670604688567027063012330460564584303058526549489691995604357578923299825\
08173915023415258942235836786365769346073700143171380651065773618391408358016\
90458665916523165724272606584339031336650382747122611731206350310056671537825\
22653749662190920673546335048819988461436467320803842274568716247409444732437\
19281911344112049788520541421488035807017301721143608655142078377696510891031\
10872610664259375423647397444322304422638638126739348158684247931616690991008\
70403113/12294615564545509250121769977923910361100215279103911258537733491579\
21153979481605645031925688229509458890454584394265703714433685568020341815258\
51123978792624277528742302361482032042488999649695163087047438417475375132025\
54539837405266696327185742485353435887434082385885137101902364353048235034133\
65022526779098411775135714675132430746900610556946813716953531865047029308636\
31534399243516082263338746396793535531095615797581575072858540321709489302801\
65778617689013514469853966238012950983254133715901520980135953030313066887899\
51510561500300494237354599440980398242460813153345128139775013904384000000000\
00 + (29164473161107014236684635863695599895641244322456875930001725614778788\
6123914041072635322771599485679*Zeta[3])/266980885287447457416444602105136232\
1993792919221946595701286734085718558149848240739476896240562000), 
 \[ScriptCapitalC][2, 240, 0] -> 
  1 - (3529040386780747152977542872038265918482251640047076332901328937338604\
16727102938578736209851098806208759325745414923473388857016113109623788172215\
35557520089603369235930255313752886948567231293125200496818124473826808046478\
93684966669091989407630606879082939845472659851286905842793667862420157987935\
341204397*g^2)/13542999993266842017832826682363393880157102607799400254347776\
24793306071716446056882337041463184760876200133420885979454109431893981449972\
01443005973918369023923645059080177676947711845902541339205060129445961213508\
53184009252550778922590915530367585351378181665230751330807493312615130312451\
0366812784000000 + g^4*(70050080890035225002378261060290185190424091763951523\
28142971495666225858936836666618526696274614550614110087361147781285701355063\
44158053341062751422215790788681665076233422677668908678296360919436797360476\
02503372337382302173657510684163135410026982417264676954571615161607087809275\
89543022578318923342969899126564681592161509539987770262954152830290628655411\
67253915579290878295155118537497208355552131024302653901157972348798013792769\
38339499732575690247998631404307068159344342825971422239794737089612360115972\
04011347140347822813259043279413340239603648239200971798607994579426903091835\
78888301762200568613279539093/15846870137842859006046703098065737623379882550\
96296532111659989508119903684756494800282213746051264466526018485360449642309\
62013618048050644703210208729570670997214246231054182840818801617079907562328\
59110143319539205906593967275301344814478677124290074819640546456784896934113\
95958426200507890605872962571075398739236755889178345824164313633444778212137\
06530980958126642630990194995206252541297379977199492667495530268174761724360\
06265093493841415745911634607536848196449879031987422452777944863317043301563\
87405297220972424195144376384866653268454566094000258102146534408987295552052\
773973212990903768678400000000000 + (6983097469909845135777875667864084400580\
6076611502664714638215853884010702550833547091263085742199997081*Zeta[3])/638\
08431583699942322530259903127559495651650769404523637260752944648673539781372\
9536734978201494318000), \[ScriptCapitalC][2, 242, 0] -> 
  1 - (8919683319881723860545023977725818084933775359681681733951987909055668\
92342072906653344556417516129382306219328954013848086926782768788263997111767\
79216516156879024535320537587535836518869509307780966227745745123817558604041\
09593886463351911414874167128793420060541506911331568613664836361464585373765\
852781795659*g^2)/34199607939518758749467322023406446954495855502765085485772\
74748940000432667952323034044248053184091150025215183412111855396952775405938\
94889435270868310990925152575159845034767600002248776761022711699886015255358\
33865381758321626164808826215866055640208408529099924663828027392134347799290\
3247244124056848000000 + g^4*(21519731250071086623553388094374657544533563132\
28976283333450419459093642140968174670697694493923281701901383677501188650882\
92190560063043236454606234464010998713588439102209578445281585344158446608888\
45068704527226126114019595754692351642445108577475389213818842433492505007103\
06450088968593978009224235262234626671770508548368712391526421488806368118538\
84458476075974726314815762584043973400869613516510817407711354723065426521384\
51860008671404884964773311558599236696042355012965615796978101953131830100347\
73313360123679681561533356670990036596046117623029567218618820115664048246150\
53721297467419844170083662655639588468670143/48598065733485021442327147924201\
44858642159024845243657309902315061749830350209905655141093976071581080606517\
75604389257407164229302581972605363191275499707507247719056455929798295436727\
92000754682945685122281504736907768373105448774316949005853900883867003142756\
83341604285787370866127267566197882326994161748086028215857728987330899072319\
35988166370263652490830536351500012467365238834686405477581706977172884027402\
96610341636047364675707670026426913749121331600939643429320940587792565445473\
42384591711676678912307081995053354798548237688263435730594339676579469492835\
24777487657432612411671895355749360387831398400000000000 + 
     (16859829668553728832241323779915958061170900576418379272178352444262673\
332359095747463828419644497150264521*Zeta[3])/1537783201167168609972979263665\
37418384520478354264901965798414596603303230873108818353129746560130638000), 
 \[ScriptCapitalC][2, 244, 0] -> 
  1 - (3521651942805554792199895808268749150706053116254042280802770966201425\
85025510430465612369457630373390476209529162863272993742629219158396186079828\
44241178585548296404183061279672401611866389783741393933224694780773249828912\
51653907880839912707387472096829823670702495164694805724833161899884412694330\
21256961953072773*g^2)/134907193439019647639023745185731411301399801201757432\
71572775702143619706745271528672394345295395284359504466334005757635984359613\
14380737170355312994226365902449363233040708647751728870749689206290842540364\
37781203848771422051318732321376773726829683930109124740472821402419653752361\
76386054394038961670483056000000 + 
   g^4*(124235916938424045883430387253374615243385874972296094617334509995566\
53304108343726449149272882173455322193947961243596459175705341805111982436231\
16389985120034774211262383983825663665711352652197061420687284546368613195811\
96991957936350057999006855168832059573432420917845236609004714306558163376009\
08774424139255062828197629032880071184119919475954212399537297793438758367608\
45782038348386051601517747783772212372121282805078160992608221940659496860870\
43076424064369536072380453059282473632299712024364249520692545561430540404981\
08788932323666314547355029910762184111806934291900954908602994797906138644056\
885593866585703867806797062221/2800806980422612899260634825086488806429704379\
44535747089409329985093875359981930746780770422482253757633447231953011271769\
69935143169767518184455998923414601538103530258844928682659095297746645579380\
89482328230873858285879699294221826502284340955407950382344212572388141220859\
84905510494714902043289527443438474531099900203099465696526506147194097154581\
81628016262356655584269020028757991648844473155934482795122850517578470820615\
71336163817711376927663792581773954570793074734212458680513855409209807292949\
95041411568874113408612324703537181923441675806934061386316635537019723287648\
29366494506255159535973078645137292492800000000000 + 
     (15201129048473161454046584513086658693215290108196769762904904750987060\
2099331807825515213424110400704368689*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][2, 246, 0] -> 
  1 - (1730642867510290009519231711897360363265149798053713735567912949414503\
71375801720581658262030182266430786039924077049799054808082032659280049522989\
82587941346420557905851057494266486203506043065530184035253730542384730618917\
32122446295977514110530958204157111069138564879480495190480946130140088959665\
72428505883993300743*g^2)/662394319785586469907606588861941229489873023900628\
99463422328697525172760119283205781456235400390846205166929699968269992683205\
70053609419506444586801651456581026373474229879460460988755380974002888036873\
18909505710897467682271974975697959958998733748096835802475721553085880499924\
0962605552707473130180207180496000000 + 
   g^4*(300019724769302811749614703344036971906604682419280266806810489426936\
13326636975502520128930187688807776037767410529377873620727622647544396837021\
98970335802400490491183015400339806400111608479421685977198067481530129447517\
71537166213579265476598612903936321307597971627163699307556827654301177796710\
43428170904763132560537011767565968049216878731593241249778104038132257581507\
30778233400104932774693912023316402179266687014332394716299704996138352517471\
36301848176162365957173978238714446667729793023603486589562320245987486816035\
71364000982780781386168553357587400853968960399608792648211852285924550250445\
62489580673839503245251165080993221/67522134764726394036665310426667580794287\
95615010662244406189068213641656565980384636465491422244421814402909212646391\
04095108893425051072305142683667645571555340753717833259425174413735347605906\
29227255048917222730062941816378555029215499721120187070408612592511116390547\
36661132700537557636329949828256559159087843209504086342228958430662847170013\
61237388506378854520488491115961755300538469507443290584104673101192562833532\
39048567929370933767646109811477940664674188136524999867375115696077590770955\
19916669957854243574013466166785185344735528524264521147045307460081190025190\
990953828503862062500116091925772848343611456716800000000000 + 
     (15228189133952336040756273295032451778405581636075216616136835589975706\
8997082819579768395098714701039775089*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][2, 248, 0] -> 
  1 - (5972904507454921732289508609086079120464786305311390349922094551604530\
35412899677457116401297600953870930417374701597688346370217010418504528904735\
26009340907882626011172022403439427805651854276507708070698483214363545723229\
47519801225867000553925385087848338512238467719021427557949774767819504813363\
301934278992582167*g^2)/22841183440882292065779537546963490672064587031056172\
22876632024052592164142044248475222628806910029179488514817240285172161489851\
74262393776084296096608670916587116326697582050360723750185550827685794374937\
55500196927498885595585343989584826172370129244718475947438674244340706893934\
3538122507154245868283006224000000 + 
   g^4*(273206111147224516098840411525053667984540697280726434694995928008905\
32302998958477433946558767498109703110574156682813682820307760469915191084237\
91487710522484075803731040976248929568271417622572638810957636122731799195647\
85694815236463799191375768946837780868420089596191128844204903261922234322831\
44900654732249624264187883159580677619325612593916576694445661463600641575539\
71551820139763764397822522050283178402544452501399645604097536562555919284224\
21861240778273639500052164733290320593924632869828326392131579646911619944515\
89985182829482149612741449060662540298115036355609452464248946583092294237409\
2738699846223178876603024897277431/613837588770239945787866458424250734493526\
87409187838585510809711033105968781639860331504467474949289221844629205876282\
19046444485682282475501297124251323377775825033798484176592494670321341871875\
38429591353792933909663107421623227538322724737456246094623750841010149004976\
06010297277614160330272271165968719628071301904582603111172349369662247000123\
74885350057989586549895373781470502732167904613120823491860664556296025759385\
36805162994281216069510089195254006042492619422954544248864688146159916099592\
71969726889584032491031510607138048588504804766041101336775522364374454774463\
5541257136714732954556008356888440758510132428800000000000 + 
     (15255030550281968022566758952416398135943901032617005181041797008430501\
2466807335591177209200721071177685089*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][2, 250, 0] -> 
  1 - (1188461576303819361966534397935561955604070919664995893341609934834560\
32312271951362514075566677271816903113456899567940842718747658413129028737562\
40299875964069360878826379948213911952236519096810609684955987901628080200065\
58698988769298381183330212578339562804843970319585755437007740713804766042555\
6839568654927791359*g^2)/4540936468924407864870115233440152129625589214540649\
37934438000000893820680031904378141869232927531697436162905897570637812184635\
86437025694926718626377580393377279301602427666585657829220155323910442786093\
16332509269650176857449038506295947513949280674547617329789600975269327784889\
73806865064023779634554661776000000 + 
   g^4*(540805482767714967729144218246324634247916947013309744887430770040610\
86916358328415660095899043274759756998039842825007965605643384978460661556902\
81337656474129682667207898413794763788011821623636488937645698635559797931365\
66363861714063360264690239622846090951487818900273842085912248291423971991654\
68262576399523137964081938468302427345315921564736562684862628256050640365997\
27624596530384793636906634269845809922481265663533467737849852921704007966348\
99762767625701081665384564650463897943171273782597808684132842642595992987411\
93780368999346080132851625172919441564070855803643986144782097407214653703238\
27722230198592538550221132762756259/12130456138900852108785934827550106914146\
02031521339422837000772119248457908017103447755189910138715890662730315145188\
18286279878365373090798741169603316119775047872989385593756901300408301808498\
18594665693932302212380757719011730391602506054058772299948207852507291004300\
57014505327885525907239418881652464020897238317292024948594865650179780413428\
18475804118171891322400477608844299031032248727525888332748432353072353352336\
68640420183071619266561172181370727667702632079565015195989869701519179478795\
15299736033176720502396734748074473519197019483147013561210015860403136744916\
4457263263146545707244123159701717324908317446144000000000000 + 
     (15281656803222466352118136879638070214824474775972725804645783540669666\
3718782217955207367814963693460748321*Zeta[3])/138400488105045174897568133729\
8836765460684305188384117692185731369429729077857979365178167719041175742000)\
, \[ScriptCapitalC][4, 4, 0] -> 1 - (1025*g^2)/63 + (14378795*g^4)/63504, 
 \[ScriptCapitalC][4, 4, 1] -> 1 - (6625*g^2)/504 + (20988115*g^4)/127008, 
 \[ScriptCapitalC][4, 4, 2] -> 1 - (500*g^2)/63 + (9858115*g^4)/127008, 
 \[ScriptCapitalC][4, 4, 3] -> 1 + (325*g^2)/84 - (9823085*g^4)/127008, 
 \[ScriptCapitalC][4, 4, 4] -> 1 + (725*g^2)/14 - (33859255*g^4)/63504, 
 \[ScriptCapitalC][4, 6, 0] -> 1 - (607039*g^2)/34650 + 
   g^4*(2916214006/12006225 + (44*Zeta[3])/5), 
 \[ScriptCapitalC][4, 6, 1] -> 1 - (86864*g^2)/5775 + 
   g^4*(368404919191/1920996000 + (44*Zeta[3])/5), 
 \[ScriptCapitalC][4, 6, 2] -> 1 - (1134277*g^2)/103950 + 
   g^4*(55429699999/480249000 + (44*Zeta[3])/5), 
 \[ScriptCapitalC][4, 6, 3] -> 1 - (178813*g^2)/69300 + 
   g^4*(-38694354697/3841992000 + (44*Zeta[3])/5), 
 \[ScriptCapitalC][4, 6, 4] -> 1 + (816691*g^2)/34650 + 
   g^4*(-15231046612/60031125 + (44*Zeta[3])/5), 
 \[ScriptCapitalC][4, 8, 0] -> 1 - (232023013*g^2)/12612600 + 
   g^4*(325587235460813/1272621430080 + (533*Zeta[3])/35), 
 \[ScriptCapitalC][4, 8, 1] -> 1 - (1636529669*g^2)/100900800 + 
   g^4*(26680050546883301/127262143008000 + (533*Zeta[3])/35), 
 \[ScriptCapitalC][4, 8, 2] -> 1 - (632165707*g^2)/50450400 + 
   g^4*(8793803296085377/63631071504000 + (533*Zeta[3])/35), 
 \[ScriptCapitalC][4, 8, 3] -> 1 - (77715667*g^2)/14414400 + 
   g^4*(3075995211223931/127262143008000 + (533*Zeta[3])/35), 
 \[ScriptCapitalC][4, 8, 4] -> 1 + (92329841*g^2)/6306300 + 
   g^4*(-5281918551104911/31815535752000 + (533*Zeta[3])/35), 
 \[ScriptCapitalC][4, 10, 0] -> 1 - (63562469263*g^2)/3333166200 + 
   g^4*(5922079528930347198953/22219993833644880000 + (2131*Zeta[3])/105), 
 \[ScriptCapitalC][4, 10, 1] -> 1 - (113669264021*g^2)/6666332400 + 
   g^4*(4952650041620262784703/22219993833644880000 + (2131*Zeta[3])/105), 
 \[ScriptCapitalC][4, 10, 2] -> 1 - (15086776651*g^2)/1111055400 + 
   g^4*(3415365961547396145553/22219993833644880000 + (2131*Zeta[3])/105), 
 \[ScriptCapitalC][4, 10, 3] -> 1 - (186723854659*g^2)/26665329600 + 
   g^4*(167602787595330815863/3703332305607480000 + (2131*Zeta[3])/105), 
 \[ScriptCapitalC][4, 10, 4] -> 1 + (34411747987*g^2)/3333166200 + 
   g^4*(-886064155194573792349/7406664611214960000 + (2131*Zeta[3])/105), 
 \[ScriptCapitalC][4, 12, 0] -> 1 - (1749597109186*g^2)/89194245525 + 
   g^4*(561365563443718032464257591/2036637039302139526560000 + 
     (28271*Zeta[3])/1155), \[ScriptCapitalC][4, 12, 1] -> 
  1 - (50475795491987*g^2)/2854215856800 + 
   g^4*(118798880329263503401350229/509159259825534881640000 + 
     (28271*Zeta[3])/1155), \[ScriptCapitalC][4, 12, 2] -> 
  1 - (2271491507519*g^2)/158567547600 + 
   g^4*(336218394887834544824734241/2036637039302139526560000 + 
     (28271*Zeta[3])/1155), \[ScriptCapitalC][4, 12, 3] -> 
  1 - (22977787999997*g^2)/2854215856800 + 
   g^4*(60686065453702053232240433/1018318519651069763280000 + 
     (28271*Zeta[3])/1155), \[ScriptCapitalC][4, 12, 4] -> 
  1 + (1860501919219*g^2)/237851321400 + 
   g^4*(-183755638365180822400932709/2036637039302139526560000 + 
     (28271*Zeta[3])/1155), \[ScriptCapitalC][4, 14, 0] -> 
  1 - (18155563891589393*g^2)/904429649623500 + 
   g^4*(1237242245095127346079404279200647/4362629285963130526356012000000 + 
     (420983*Zeta[3])/15015), \[ScriptCapitalC][4, 14, 1] -> 
  1 - (65809828504949747*g^2)/3617718598494000 + 
   g^4*(1055261967372281606869323221815597/4362629285963130526356012000000 + 
     (420983*Zeta[3])/15015), \[ScriptCapitalC][4, 14, 2] -> 
  1 - (1923765959520599*g^2)/129204235660500 + 
   g^4*(758529278423503083028872086857447/4362629285963130526356012000000 + 
     (420983*Zeta[3])/15015), \[ScriptCapitalC][4, 14, 3] -> 
  1 - (63565353131059369*g^2)/7235437196988000 + 
   g^4*(19078360588710762260059874298967/272664330372695657897250750000 + 
     (420983*Zeta[3])/15015), \[ScriptCapitalC][4, 14, 4] -> 
  1 + (11251242928949339*g^2)/1808859299247000 + 
   g^4*(-27617442386429742868139409005623/396602662360284593305092000000 + 
     (420983*Zeta[3])/15015), \[ScriptCapitalC][4, 16, 0] -> 
  1 - (7831986737937428167*g^2)/382626943534836000 + 
   g^4*(28372052365574379476578182392011683239/
      97602251945873717772497031264000000 + (935059*Zeta[3])/30030), 
 \[ScriptCapitalC][4, 16, 1] -> 1 - (56965215597117881861*g^2)/
    3061015548278688000 + g^4*(97261946337859699736322492994310330681/
      390409007783494871089988125056000000 + (935059*Zeta[3])/30030), 
 \[ScriptCapitalC][4, 16, 2] -> 1 - (23469248738381685643*g^2)/
    1530507774139344000 + g^4*(35313842644596348612356334311683794253/
      195204503891747435544994062528000000 + (935059*Zeta[3])/30030), 
 \[ScriptCapitalC][4, 16, 3] -> 1 - (28549587806356070261*g^2)/
    3061015548278688000 + g^4*(30379036321438811001892623605534760281/
      390409007783494871089988125056000000 + (935059*Zeta[3])/30030), 
 \[ScriptCapitalC][4, 16, 4] -> 1 + (1962418879231740983*g^2)/
    382626943534836000 + g^4*(-5295206324516133328723609073268254461/
      97602251945873717772497031264000000 + (935059*Zeta[3])/30030), 
 \[ScriptCapitalC][4, 18, 0] -> 1 - (13460738001937720873*g^2)/
    646661910418524000 + g^4*(745405006611303983394213836780742646841/
      2509029758316810951701054031456000000 + (5765801*Zeta[3])/170170), 
 \[ScriptCapitalC][4, 18, 1] -> 1 - (6132132143802074099*g^2)/
    323330955209262000 + g^4*(640784500859850690373657820595121682191/
      2509029758316810951701054031456000000 + (5765801*Zeta[3])/170170), 
 \[ScriptCapitalC][4, 18, 2] -> 1 - (10150142556043284173*g^2)/
    646661910418524000 + g^4*(1405339593365714287834584847751219320723/
      7527089274950432855103162094368000000 + (5765801*Zeta[3])/170170), 
 \[ScriptCapitalC][4, 18, 3] -> 1 - (50390014386663131209*g^2)/
    5173295283348192000 + g^4*(842405165323519867805388983284028298139/
      10036119033267243806804216125824000000 + (5765801*Zeta[3])/170170), 
 \[ScriptCapitalC][4, 18, 4] -> 1 + (156435779770602589*g^2)/
    35925661689918000 + g^4*(-105921599633114472811938408926642228209/
      2509029758316810951701054031456000000 + (5765801*Zeta[3])/170170), 
 \[ScriptCapitalC][4, 20, 0] -> 1 - (1459707805651369305527*g^2)/
    69099705099681800544 + g^4*(135600273991695704030461782470864188360404191/
      447634616705905409330150662471293627744000 + 
     (23502835*Zeta[3])/646646), \[ScriptCapitalC][4, 20, 1] -> 
  1 - (2663561344120074648241*g^2)/138199410199363601088 + 
   g^4*(934314529187286234627323068508382017773317403/
      3581076933647243274641205299770349021952000 + 
     (23502835*Zeta[3])/646646), \[ScriptCapitalC][4, 20, 2] -> 
  1 - (552719178281674831675*g^2)/34549852549840900272 + 
   g^4*(343042960223848744811309609324476741813564139/
      1790538466823621637320602649885174510976000 + 
     (23502835*Zeta[3])/646646), \[ScriptCapitalC][4, 20, 3] -> 
  1 - (1390944016552802019299*g^2)/138199410199363601088 + 
   g^4*(318145616733198086975245561657033425832794653/
      3581076933647243274641205299770349021952000 + 
     (23502835*Zeta[3])/646646), \[ScriptCapitalC][4, 20, 4] -> 
  1 + (13781566347082120877*g^2)/3636826584193778976 + 
   g^4*(-29060395985252436753417842442369746399971993/
      895269233411810818660301324942587255488000 + 
     (23502835*Zeta[3])/646646), \[ScriptCapitalC][4, 22, 0] -> 
  1 - (8502368038814883855572837*g^2)/397248195948062003344800 + 
   g^4*(210612379577362022264627643617253311678615237551/
      683143416380908506720489556095911542803840000 + 
     (24947291*Zeta[3])/646646), \[ScriptCapitalC][4, 22, 1] -> 
  1 - (3881906089196946931353631*g^2)/198624097974031001672400 + 
   g^4*(142681409384092885864336861274829074701224759949/
      536755541442142398137527508361073355060160000 + 
     (24947291*Zeta[3])/646646), \[ScriptCapitalC][4, 22, 2] -> 
  1 - (6456769815495975068257037*g^2)/397248195948062003344800 + 
   g^4*(10297990209504416619861517421367322299607110519227/
      52602043061329955017477695819385188795895680000 + 
     (24947291*Zeta[3])/646646), \[ScriptCapitalC][4, 22, 3] -> 
  1 - (8202715568636065570630699*g^2)/794496391896124006689600 + 
   g^4*(9767879018748517667718520353724159695331218000829/
      105204086122659910034955391638770377591791360000 + 
     (24947291*Zeta[3])/646646), \[ScriptCapitalC][4, 22, 4] -> 
  1 + (1338513857379479517850513*g^2)/397248195948062003344800 + 
   g^4*(-116343691107433145066426641762409343736228944293/
      4782003914666359547043426892671380799626880000 + 
     (24947291*Zeta[3])/646646), \[ScriptCapitalC][4, 24, 0] -> 
  1 - (237664491647934503387513779*g^2)/10974202106507406210179736 + 
   g^4*(1306642567342161443933214520462042439495839064292827447/
      4170843701280401448899093886115220586152499568128000 + 
     (604180055*Zeta[3])/14872858), \[ScriptCapitalC][4, 24, 1] -> 
  1 - (3473995089866106048405253099*g^2)/175587233704118499362875776 + 
   g^4*(30434884013132422323933233433185531839061417805074978269/
      112612779934570839120275534925110955826117488339456000 + 
     (604180055*Zeta[3])/14872858), \[ScriptCapitalC][4, 24, 2] -> 
  1 - (482118942754344686280714559*g^2)/29264538950686416560479296 + 
   g^4*(6124463483753168838512959900270578509482033445182633237/
      30712576345792047032802418615939351588941133183488000 + 
     (604180055*Zeta[3])/14872858), \[ScriptCapitalC][4, 24, 3] -> 
  1 - (1849935019442812656507271399*g^2)/175587233704118499362875776 + 
   g^4*(119135755206269537279833350293238957341287072608174476959/
      1238740579280279230323030884176220514087292371734016000 + 
     (604180055*Zeta[3])/14872858), \[ScriptCapitalC][4, 24, 4] -> 
  1 + (67021362025168766310891067*g^2)/21948404213014812420359472 + 
   g^4*(-21553279155573142731092967638594389069154654536378708241/
      1238740579280279230323030884176220514087292371734016000 + 
     (604180055*Zeta[3])/14872858), \[ScriptCapitalC][4, 26, 0] -> 
  1 - (175158067564885059449071158593*g^2)/8002022369328317028256057500 + 
   g^4*(7675187057842074323393644141455670468588624815670667927196727/
      24141364698473623636409067799570661155223936562770880000000 + 
     (15804669767*Zeta[3])/371821450), \[ScriptCapitalC][4, 26, 1] -> 
  1 - (1280445465242859717554870800219*g^2)/64016178954626536226048460000 + 
   g^4*(6622120187084875221634927504611934198253782056148738313127367/
      24141364698473623636409067799570661155223936562770880000000 + 
     (15804669767*Zeta[3])/371821450), \[ScriptCapitalC][4, 26, 2] -> 
  1 - (266744966683429225113322541071*g^2)/16004044738656634056512115000 + 
   g^4*(4891477503587213897322749152167219577860150462570663601756663/
      24141364698473623636409067799570661155223936562770880000000 + 
     (15804669767*Zeta[3])/371821450), \[ScriptCapitalC][4, 26, 3] -> 
  1 - (2742424230457321025486359283941*g^2)/256064715818506144904193840000 + 
   g^4*(796490006741394001044092943166236174387807070439882709366697/
      8047121566157874545469689266523553718407978854256960000000 + 
     (15804669767*Zeta[3])/371821450), \[ScriptCapitalC][4, 26, 4] -> 
  1 + (1958498578940862507254774833*g^2)/695828032115505828544005000 + 
   g^4*(-6105612444452109419560625713726196234131656610750478257037/
      536474771077191636364645951101570247893865256950464000000 + 
     (15804669767*Zeta[3])/371821450), \[ScriptCapitalC][4, 28, 0] -> 
  1 - (314206876870867903963696354547657*g^2)/
    14214902909597157931987553730000 + 
   g^4*(41677962524484358063563600702219127332645468490640932869415785091/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (148084936403*Zeta[3])/3346393050), \[ScriptCapitalC][4, 28, 1] -> 
  1 - (1148496454758222409305652552586453*g^2)/
    56859611638388631727950214920000 + 
   g^4*(35953725776671178736028938629653479448705403325437440968291449719/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (148084936403*Zeta[3])/3346393050), \[ScriptCapitalC][4, 28, 2] -> 
  1 - (159563450029815554613292402241113*g^2)/
    9476601939731438621325035820000 + 
   g^4*(26571607335642264399971400673527661001065566391941168364603731563/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (148084936403*Zeta[3])/3346393050), \[ScriptCapitalC][4, 28, 3] -> 
  1 - (617212615838123526356805971232703*g^2)/
    56859611638388631727950214920000 + 
   g^4*(4369655544494724614805649712524306935646310561224742690592043573/
      43106872475578399217160789532261813970408859227655874752000000 + 
     (148084936403*Zeta[3])/3346393050), \[ScriptCapitalC][4, 28, 4] -> 
  1 + (18719926226636906112046660699879*g^2)/
    7107451454798578965993776865000 + 
   g^4*(-1308666412111858373201738481725210686781311731812274611877209419/
      215534362377891996085803947661309069852044296138279373760000000 + 
     (148084936403*Zeta[3])/3346393050), \[ScriptCapitalC][4, 30, 0] -> 
  1 - (9574799928313604695049423587418231*g^2)/
    429293528588740949134078167090000 + 
   g^4*(204032218704866834045861837509847957758178087162733773070728293217578\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (4452412907647*Zeta[3])/97045398450), \[ScriptCapitalC][4, 30, 1] -> 
  1 - (17497071158728049941119225856002937*g^2)/
    858587057177481898268156334180000 + 
   g^4*(175942796013501412392358988182553274994060518057497607488750301766001\
9/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (4452412907647*Zeta[3])/97045398450), \[ScriptCapitalC][4, 30, 2] -> 
  1 - (7293430004704242378495475730886431*g^2)/
    429293528588740949134078167090000 + 
   g^4*(52018131268139168403516657079175464950706228914949214822675559148259/
      250048652428111963093641238553027669615205848592418299663598080000 + 
     (4452412907647*Zeta[3])/97045398450), \[ScriptCapitalC][4, 30, 3] -> 
  1 - (18849468581275534847997991190037749*g^2)/
    1717174114354963796536312668360000 + 
   g^4*(646539165351697499448730567897720357444902760837937631875567642288519/
      6251216310702799077341030963825691740380146214810457491589952000000 + 
     (4452412907647*Zeta[3])/97045398450), \[ScriptCapitalC][4, 30, 4] -> 
  1 + (178722262093071843519988874877899*g^2)/
    71548921431456824855679694515000 + 
   g^4*(-8283264722524990328940087917000344926615771860756300898806510131013/
      6251216310702799077341030963825691740380146214810457491589952000000 + 
     (4452412907647*Zeta[3])/97045398450), \[ScriptCapitalC][4, 32, 0] -> 
  1 - (239972803469718390625270516632670482909899*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(601636732267929241009536439027488953598018934724130515479615884551579\
128096204003/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (285220390427639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][4, 32, 1] -> 
  1 - (1753733364892972614075252869865968469868117*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(103705711226467511123793648879270659693684093332998120870344269148480\
99746747018241/36433158261490488622029639414115515141349640480764838859908645\
990413289472000000 + (285220390427639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][4, 32, 2] -> 
  1 - (730940686716930272053627996482987861550571*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(383185153311962478872079192728037737514662673771295858504339616938051\
9399956906517/182165791307452443110148197070577575706748202403824194299543229\
95206644736000000 + (285220390427639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][4, 32, 3] -> 
  1 - (945835688175393070388913056077071158329717*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(383330909988776840499555920273856840329874517275431635521407298947799\
2317323408353/364331582614904886220296394141155151413496404807648388599086459\
90413289472000000 + (285220390427639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][4, 32, 4] -> 
  1 + (25577432579874731788477660462852850881201*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(270291234154400546127644896486849307954128178990799225087289023657302\
87808649511/91082895653726221555074098535288787853374101201912097149771614976\
03322368000000 + (285220390427639*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][4, 34, 0] -> 
  1 - (16203096845396521760163162066623624896111913*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(682714459047969886505313172598798998434689185451397151550008298855755\
63202402923822207/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (26713038089749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 34, 1] -> 
  1 - (14797253560964411616462903266005654743383363*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(588018729195942476753073813151720682918996861436224381888784751241538\
50490770303494987/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (26713038089749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 34, 2] -> 
  1 - (12331438105818638034052304919132327077829713*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(434346356915078695428515547732765413053997033732721028135581236837961\
65821480915182127/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (26713038089749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 34, 3] -> 
  1 - (63874099361599802148583108476634888398975529*g^2)/
    5719238540851934135635162587092623512960000 + 
   g^4*(873199926392804709422420408928830774222241203997510456607142547347013\
73049548767962923/81774223717915401712145525664982273734759268059076680821064\
9559254826282199040000000 + (26713038089749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 34, 4] -> 
  1 + (415387132086360921934511893236056003740303*g^2)/
    178726204401622941738598830846644484780000 + 
   g^4*(140817780278736794512171788088863791255036230512074905763540393101842\
7431029551200457/204435559294788504280363814162455684336898170147691702052662\
389813706570549760000000 + (26713038089749*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 36, 0] -> 
  1 - (31318080419757059321317393465937942085751879*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(254030506046182867143168273270586461404633801305486102972432247284044\
900107024753071033/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (27452767689709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 36, 1] -> 
  1 - (3573830079195760025282913591952211098756763*g^2)/
    171480547466422011668115094460969708370000 + 
   g^4*(218631670677238878188877712230585621523925815097006975452474997389893\
870086076938207803/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (27452767689709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 36, 2] -> 
  1 - (7939022729912548809881907374896791348946043*g^2)/
    457281459910458697781640251895919222320000 + 
   g^4*(161394198774228817616346199188947190552351853514868614839693016539256\
913209850988083533/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (27452767689709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 36, 3] -> 
  1 - (7712209703290897011618101931592717210867127*g^2)/
    685922189865688046672460377843878833480000 + 
   g^4*(814242386720133927295363343667444708307706712528197074992430238116713\
16074565845233383/75278280088022560268613147347913740302578792966728551500910\
9647224904910256640000000 + (27452767689709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 36, 4] -> 
  1 + (3119044556864757196035825618173584801269821*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(790415972363035832749342232399439691284665967810710870289455367709565\
7957919962015793/752782800880225602686131473479137403025787929667285515009109\
647224904910256640000000 + (27452767689709*Zeta[3])/546983154900), 
 \[ScriptCapitalC][4, 38, 0] -> 
  1 - (3151135888909282143391646345010625968050560482319*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(256224708350713262392921144521519769429675779014608199234881063194065\
6659806991405514167858232461/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (1041662132909233*Zeta[3])/
      20238376731300), \[ScriptCapitalC][4, 40, 0] -> 
  1 - (6110587246893743148263462852355798393780299920751*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(384082823010045671707974614637283327705834561538868517641386452488429\
18830120791808686893173371/11165258053483255638278904198192299206243089506339\
7678051267503973128210008156137673943040000 + (1066259544628813*Zeta[3])/
      20238376731300), \[ScriptCapitalC][6, 6, 0] -> 
  1 - (15484*g^2)/825 + (1830754919*g^4)/6534000, 
 \[ScriptCapitalC][6, 6, 1] -> 1 - (28273*g^2)/1650 + 
   (4801454329*g^4)/19602000, \[ScriptCapitalC][6, 6, 2] -> 
  1 - (176743*g^2)/12375 + (91122352181*g^4)/490050000, 
 \[ScriptCapitalC][6, 6, 3] -> 1 - (2009*g^2)/220 + 
   (5936713867*g^4)/65340000, \[ScriptCapitalC][6, 6, 4] -> 
  1 + (13867*g^2)/8250 - (33451386031*g^4)/490050000, 
 \[ScriptCapitalC][6, 6, 5] -> 1 + (17983*g^2)/495 - 
   (40877954761*g^4)/98010000, \[ScriptCapitalC][6, 6, 6] -> 
  1 + (20041*g^2)/66 - (78834756497*g^4)/32670000, 
 \[ScriptCapitalC][6, 8, 0] -> 1 - (82593403*g^2)/4204200 + 
   g^4*(7767142939238407/26512946460000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 1] -> 1 - (310028287*g^2)/16816800 + 
   g^4*(56532609025579481/212103571680000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 2] -> 1 - (8482961*g^2)/525525 + 
   g^4*(11480219641330889/53025892920000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 3] -> 1 - (406628359*g^2)/33633600 + 
   g^4*(132612893302991/981960980000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 4] -> 1 - (18655529*g^2)/4204200 + 
   g^4*(10709771810119/1767529764000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 5] -> 1 + (244041229*g^2)/16816800 + 
   g^4*(-1327269952072459/5891765880000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 8, 6] -> 1 + (113595509*g^2)/1051050 + 
   g^4*(-22289653409130383/26512946460000 + (45*Zeta[3])/7), 
 \[ScriptCapitalC][6, 10, 0] -> 1 - (148998666133*g^2)/7332965640 + 
   g^4*(163201313679479030946391/537723850774206096000 + (1207*Zeta[3])/105), 
 \[ScriptCapitalC][6, 10, 1] -> 1 - (70969130891*g^2)/3666482820 + 
   g^4*(759639819436841718481109/2688619253871030480000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 10, 2] -> 
  1 - (1910227257689*g^2)/109994484600 + 
   g^4*(9588187464549482960255129/40329288808065457200000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 10, 3] -> 
  1 - (508105561547*g^2)/36664828200 + 
   g^4*(2200778638960949186122999/13443096269355152400000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 10, 4] -> 
  1 - (92126440267*g^2)/12221609400 + 
   g^4*(662923727291126768354903/13443096269355152400000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 10, 5] -> 
  1 + (88326946489*g^2)/13749310575 + 
   g^4*(-1119484730526088189240969/8065857761613091440000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 10, 6] -> 
  1 + (2253489298477*g^2)/36664828200 + 
   g^4*(-273824872195577586641357/537723850774206096000 + 
     (1207*Zeta[3])/105), \[ScriptCapitalC][6, 12, 0] -> 
  1 - (744411769441*g^2)/35677698210 + 
   g^4*(127291297917344130207411287/407327407860427905312000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 1] -> 
  1 - (5725196741443*g^2)/285421585680 + 
   g^4*(40073620608915066190184749/135775802620142635104000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 2] -> 
  1 - (217079539459*g^2)/11892566070 + 
   g^4*(516552348613652745354815891/2036637039302139526560000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 3] -> 
  1 - (42981975565163*g^2)/2854215856800 + 
   g^4*(937088520682121221186763101/5091592598255348816400000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 4] -> 
  1 - (6746429740361*g^2)/713553964200 + 
   g^4*(794400384020675231059986731/10183185196510697632800000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 5] -> 
  1 + (1533434356549*g^2)/713553964200 + 
   g^4*(-179097466961413259473566071/2036637039302139526560000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 12, 6] -> 
  1 + (30031222404859*g^2)/713553964200 + 
   g^4*(-740555199209788799579842721/2036637039302139526560000 + 
     (18107*Zeta[3])/1155), \[ScriptCapitalC][6, 14, 0] -> 
  1 - (19285487559772703*g^2)/904429649623500 + 
   g^4*(1397639971006391726264375719575907/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 1] -> 
  1 - (37301947581141781*g^2)/1808859299247000 + 
   g^4*(1332746134190144747818771241796907/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 2] -> 
  1 - (329336728853189*g^2)/17392877877375 + 
   g^4*(1160899814511408568886383596621907/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 3] -> 
  1 - (57661567279177937*g^2)/3617718598494000 + 
   g^4*(869620851878721776980272279484657/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 4] -> 
  1 - (19479968275343281*g^2)/1808859299247000 + 
   g^4*(429887097595208281375538963069407/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 5] -> 
  1 - (41565676844803*g^2)/82220877238500 + 
   g^4*(-236084464708312084729944579248213/4362629285963130526356012000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 14, 6] -> 
  1 + (57460640925042209*g^2)/1808859299247000 + 
   g^4*(-111268376696385407149746013179883/396602662360284593305092000000 + 
     (288851*Zeta[3])/15015), \[ScriptCapitalC][6, 16, 0] -> 
  1 - (8310010915677096727*g^2)/382626943534836000 + 
   g^4*(31950968823846725956553450965881741419/
      97602251945873717772497031264000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 1] -> 1 - (32276667658655849833*g^2)/
    1530507774139344000 + g^4*(61340645980261517232570630781261227913/
      195204503891747435544994062528000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 2] -> 1 - (1863531157870668061*g^2)/
    95656735883709000 + g^4*(1797480766510930461761995088173713487/
      6506816796391581184833135417600000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 3] -> 1 - (50861543217943211561*g^2)/
    3061015548278688000 + g^4*(82495222118110221197755422683936802281/
      390409007783494871089988125056000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 4] -> 1 - (1381104824071705*g^2)/117731367241488 + 
   g^4*(11123483471331911590013428932878306753/
      97602251945873717772497031264000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 5] -> 1 - (3540926656278219073*g^2)/
    1530507774139344000 + g^4*(-5844687830950434515590347592959215377/
      195204503891747435544994062528000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 16, 6] -> 1 + (9737429773642773563*g^2)/
    382626943534836000 + g^4*(-22084381221856367817404433212195456401/
      97602251945873717772497031264000000 + (134159*Zeta[3])/6006), 
 \[ScriptCapitalC][6, 18, 0] -> 1 - (14268626816948037913*g^2)/
    646661910418524000 + g^4*(837171461720851086755943297876712748861/
      2509029758316810951701054031456000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 1] -> 1 - (41683009383998335489*g^2)/
    1939985731255572000 + g^4*(2422208192165277873406821409683346698083/
      7527089274950432855103162094368000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 2] -> 1 - (38669125732004871239*g^2)/
    1939985731255572000 + g^4*(2143126361906686545594832226858435073583/
      7527089274950432855103162094368000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 3] -> 1 - (22188929197167926951*g^2)/
    1293323820837048000 + g^4*(69301287721658744285196150883662580717/
      313628719789601368962631753932000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 4] -> 1 - (6046291543779844391*g^2)/
    484996432813893000 + g^4*(948276986617397785347399250285620231733/
      7527089274950432855103162094368000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 5] -> 1 - (51654267341795119*g^2)/
    14264600965114500 + g^4*(-88965900357306585338951806287580967407/
      7527089274950432855103162094368000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 18, 6] -> 1 + (263978099693252261*g^2)/
    12435805969587000 + g^4*(-470989946127260529653533502579813176369/
      2509029758316810951701054031456000000 + (853661*Zeta[3])/34034), 
 \[ScriptCapitalC][6, 20, 0] -> 1 - (38650889321702793578831*g^2)/
    1727492627492045013600 + 
   g^4*(1519316285039326277136563641959098278227333659/
      4476346167059054093301506624712936277440000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 1] -> 
  1 - (18856460046388766737129*g^2)/863746313746022506800 + 
   g^4*(2940505555559364169595023619703111286350287251/
      8952692334118108186603013249425872554880000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 2] -> 
  1 - (175463037374659625175523*g^2)/8637463137460225068000 + 
   g^4*(6534408135003401747831498818496438628738054571/
      22381730835295270466507533123564681387200000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 3] -> 
  1 - (304037772096053996076953*g^2)/17274926274920450136000 + 
   g^4*(20497125703235634622621680689823352090263112447/
      89526923341181081866030132494258725548800000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 4] -> 
  1 - (112701787764948148421593*g^2)/8637463137460225068000 + 
   g^4*(89257245857171480819661761743802965045980469/
      658286201038096190191398033046020040800000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 5] -> 
  1 - (15918304059033300288139*g^2)/3454985254984090027200 + 
   g^4*(40071608331931019567411085293417983032631559/
      17905384668236216373206026498851745109760000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 20, 6] -> 
  1 + (31496010164490328147303*g^2)/1727492627492045013600 + 
   g^4*(-88833440268055936028898495429738942160304213/
      559543270882381761662688328089117034680000 + 
     (89061751*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 0] -> 
  1 - (1799731773156313891246129*g^2)/79449639189612400668960 + 
   g^4*(235475692996309408006933368719818479852818859581/
      683143416380908506720489556095911542803840000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 1] -> 
  1 - (1758601936634239487380003*g^2)/79449639189612400668960 + 
   g^4*(2512728691391042414189635852769125012444197378301/
      7514577580189993573925385117055026970842240000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 2] -> 
  1 - (8200276772829377385374657*g^2)/397248195948062003344800 + 
   g^4*(2241040046035079606235524190398506283262018696227/
      7514577580189993573925385117055026970842240000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 3] -> 
  1 - (4461965055703733503550531*g^2)/248280122467538752090500 + 
   g^4*(4427423696949365900324559738378445048789152113959/
      18786443950474983934813462792637567427105600000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 4] -> 
  1 - (26851951342262435497329379*g^2)/1986240979740310016724000 + 
   g^4*(5389335555935232466578783800325979183391357178389/
      37572887900949967869626925585275134854211200000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 5] -> 
  1 - (2135009154458938860567533*g^2)/397248195948062003344800 + 
   g^4*(14414430902177567498681752277948126269559327737/
      1073511082884284796275055016722146710120320000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 22, 6] -> 
  1 + (6361523062486195743382357*g^2)/397248195948062003344800 + 
   g^4*(-92982268123910032413688583516525553598894003921/
      683143416380908506720489556095911542803840000 + 
     (96284031*Zeta[3])/3233230), \[ScriptCapitalC][6, 24, 0] -> 
  1 - (2094790012166794047573310013*g^2)/91451684220895051751497800 + 
   g^4*(590523965735833882207025768359206110192006830355096552299/
      1689191699018562586804133023876664337391762325091840000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 1] -> 
  1 - (147531759956168840112443524241*g^2)/6584521263904443726107841600 + 
   g^4*(63763302042986757687409652481475090425989078639838744071/
      187687966557618065200459224875184926376862480565760000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 2] -> 
  1 - (34453234939209354805020598189*g^2)/1646130315976110931526960400 + 
   g^4*(513079560696453226941441035289855551707370788396574680859/
      1689191699018562586804133023876664337391762325091840000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 3] -> 
  1 - (7298123341034189927745759229*g^2)/399061894782087498551990400 + 
   g^4*(640833056864134031485949032579132848528954879428670179747/
      2654444098457741207835066180377615387329912225144320000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 4] -> 
  1 - (2861816633217802722505163573*g^2)/205766289497013866440870050 + 
   g^4*(2786296945687573185230916096271343100452037879518781214489/
      18581108689204188454845463262643307711309385576010240000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 5] -> 
  1 - (39411932083651133755831789097*g^2)/6584521263904443726107841600 + 
   g^4*(139456123289022076208268042421007755386110572460548954267/
      6193702896401396151615154420881102570436461858670080000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 24, 6] -> 
  1 + (872899251441859025032753081*g^2)/60967789480596701167665200 + 
   g^4*(-2189528684440155560927717760658504801409376630536008976839/
      18581108689204188454845463262643307711309385576010240000 + 
     (2366494523*Zeta[3])/74364290), \[ScriptCapitalC][6, 26, 0] -> 
  1 - (555465505408581889675020962629*g^2)/24006067107984951084768172500 + 
   g^4*(2331742811752624637987951748397945803114766690620267248625271/
      6584008554129170082657018490791998496879255426210240000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 1] -> 
  1 - (2174968076149734299055711610441*g^2)/96024268431939804339072690000 + 
   g^4*(2268856444118745056455668685350705535735540878868429121697511/
      6584008554129170082657018490791998496879255426210240000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 2] -> 
  1 - (5085419915327068960334481348667*g^2)/240060671079849510847681725000 + 
   g^4*(50803950795315445617610151189122367668711581900395973337523071/
      164600213853229252066425462269799962421981385655256000000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 3] -> 
  1 - (1782401591701776906278208510101*g^2)/96024268431939804339072690000 + 
   g^4*(519130323628216018921674899741012646535646822033939716331/
      2106882737321334426450245917053439519001361736387276800 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 4] -> 
  1 - (427150524494771684046482750221*g^2)/30007583884981188855960215625 + 
   g^4*(25585544596973830709469113085078857215764348080732414946069919/
      164600213853229252066425462269799962421981385655256000000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 5] -> 
  1 - (622370151538869015505596021569*g^2)/96024268431939804339072690000 + 
   g^4*(10870496740159983934798638597460920382403145206610488403631777/
      362120470477104354546136016993559917328359048441563200000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 26, 6] -> 
  1 + (623544775702657859026199133643*g^2)/48012134215969902169536345000 + 
   g^4*(-37201218588174955971469210766087943119833298541142125310910543/
      362120470477104354546136016993559917328359048441563200000000 + 
     (12532641007*Zeta[3])/371821450), \[ScriptCapitalC][6, 28, 0] -> 
  1 - (331965864808921334547182911933457*g^2)/
    14214902909597157931987553730000 + 
   g^4*(46352089968417503943635187333892181524625367268237082946646815931/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 1] -> 
  1 - (650257679149278935317761936680539*g^2)/
    28429805819194315863975107460000 + 
   g^4*(45142033480345036147743087749715981139309391531262503748548218171/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 2] -> 
  1 - (913066829788209384660341022800171*g^2)/
    42644708728791473795962661190000 + 
   g^4*(121455014855068737339225890993810389335045029699927387278817848241/
      387961852280205592954447105790356325733679733048902872768000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 3] -> 
  1 - (1069046099293882175801425634525753*g^2)/
    56859611638388631727950214920000 + 
   g^4*(32428020156630938902249628354190058171478763435413874640200793303/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 4] -> 
  1 - (2825657032948312293118906733*g^2)/194703360037217262929919375 + 
   g^4*(517655239433747051950371401406642357041795966926588964411695048883/
      3233015435668379941287059214919636047780664442074190606400000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 5] -> 
  1 - (293813339118034921031115204681709*g^2)/
    42644708728791473795962661190000 + 
   g^4*(352048745859517126581103808780348968633082661037305353321873288977/
      9699046307005139823861177644758908143341993326222571819200000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 28, 6] -> 
  1 + (42374090390791235179643227278793*g^2)/
    3553725727399289482996888432500 + 
   g^4*(-290959509645944579951816357032970281881812241278974968162550275341/
      3233015435668379941287059214919636047780664442074190606400000000 + 
     (118636677563*Zeta[3])/3346393050), \[ScriptCapitalC][6, 30, 0] -> 
  1 - (10111125687594355256292283898389631*g^2)/
    429293528588740949134078167090000 + 
   g^4*(226576352102977564240209459551436227442666131964981937129420109740054\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 1] -> 
  1 - (4953178608458385303445146428293723*g^2)/
    214646764294370474567039083545000 + 
   g^4*
    (11039641277787005403138532345728322997824578633740779336481098265616463/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 2] -> 
  1 - (9279550583665183878247582350196553*g^2)/
    429293528588740949134078167090000 + 
   g^4*
    (49549047817486532669175358803156842147189575554543625685393366399493227/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 3] -> 
  1 - (16324438743337865418234410031365419*g^2)/
    858587057177481898268156334180000 + 
   g^4*
    (39790578570646319076737045784592826154135924829379697325581207128830931/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 4] -> 
  1 - (3166391457689324303191301275437869*g^2)/
    214646764294370474567039083545000 + 
   g^4*(285016220652039625541580538208360335565573436933701109524746375810864\
3/17364489751952219659280641566182477056611517263362381921083200000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 5] -> 
  1 - (1034642983690969906842071678438297*g^2)/
    143097842862913649711359389030000 + 
   g^4*(130056582614191075312319488042256478716541610878896335693143645087700\
7/31256081553513995386705154819128458701900731074052287457949760000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 30, 6] -> 
  1 + (593517921000101296526955242947331*g^2)/
    53661691073592618641759770886250 + 
   g^4*
    (-12358705575881568896996173181256363652169098211256365632219800163533349/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (3598413401287*Zeta[3])/97045398450), \[ScriptCapitalC][6, 32, 0] -> 
  1 - (253303343259672267173132427491399165215499*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(667189448275212301598143986819995592802509193870527587470132736491163\
261221245883/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 1] -> 
  1 - (992912110121070829809379106041646868200321*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(650398397311524651066328244891384579670635147039543292327348997639891\
1739652310959/182165791307452443110148197070577575706748202403824194299543229\
95206644736000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 2] -> 
  1 - (58158058113443067273615566186787087434801*g^2)/
    2667555289576461816994012400696186340000 + 
   g^4*(146049107350523719200515579742807314345821686175134434198396381561663\
64184887285301/45541447826863110777537049267644393926687050600956048574885807\
488016611840000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 3] -> 
  1 - (327819672641821665156361125325833167970941*g^2)/
    17072353853289355628761679364455592576000 + 
   g^4*(235034083672116867824971846182416206235930737025167798706328265344898\
402740003346109/9108289565372622155507409853528878785337410120191209714977161\
49760332236800000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 4] -> 
  1 - (2494027444619571982404150675211914690143*g^2)/
    166722205598528863562125775043511646250 + 
   g^4*(123129026623332514112434423421659849780056197411264489596417525157928\
9583286863943/734539481078437270605436278510393450430436300015420138304609798\
1938163200000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 5] -> 
  1 - (320836762818078900335091089497644982037681*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(420338531655983719970851424813412082129392675658142430495231320753465\
8600148882111/910828956537262215550740985352887878533741012019120971497716149\
76033223680000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 32, 6] -> 
  1 + (110439882639263159453212494229735261799161*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(-31693235863551852600309254544131450649038570540800194964817405561507\
38591586079317/45541447826863110777537049267644393926687050600956048574885807\
488016611840000000 + (232272421033319*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][6, 34, 0] -> 
  1 - (17096243011323431488869910094158446610587113*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(756124063635943861275083809057222857449893560837049724780109525916949\
74513126795448407/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 1] -> 
  1 - (16755659417981250866480738713312320143264813*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(737234608647861814155631766622393141841356491520316799256599833506095\
80585261012797487/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 2] -> 
  1 - (15708083437256329548097661777645344496397713*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(662450834950407167662564088579385083920936475663854056902561455696381\
57320739963189447/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 3] -> 
  1 - (27697128500674833985128801434643658733486401*g^2)/
    1429809635212983533908790646773155878240000 + 
   g^4*(667294014681448157380455132523686374609073442445198392911728844324956\
4868237420792349/255544449118485630350454767703069605421122712684614627565827\
98726713321318720000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 4] -> 
  1 - (5412140737677956544193469614060199465155069*g^2)/
    357452408803245883477197661693288969560000 + 
   g^4*(317206822770905491739286675535990632617746140633527355619152311230358\
8913495299302047/185850508449807731163967103784050622124452881952447001866056\
71801246051868160000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 5] -> 
  1 - (173379367776325304282653017987172733232499*g^2)/
    22340775550202867717324853855830560597500 + 
   g^4*(102338455979940374552351919526658434765590241384066014011269503547711\
54584916484679409/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 34, 6] -> 
  1 + (3488849889305831148059374874023124821464041*g^2)/
    357452408803245883477197661693288969560000 + 
   g^4*(-12520667324485032012914271752762524401040478263308140224104147626231\
361452271634409411/2044355592947885042803638141624556843368981701476917020526\
62389813706570549760000000 + (21899586326629*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 0] -> 
  1 - (33031955494914102314241153194450708078393479*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(281005146651145974895916371353962967775404015693647433999950810270679\
179846142262491793/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 1] -> 
  1 - (32375094927333432794714148131268539232501929*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(913327511576286602675093235839826316014999265869496980717179222744164\
49978652228163511/25092760029340853422871049115971246767526264322242850500303\
6549074968303418880000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 2] -> 
  1 - (10119143164485961531519878352274388206956669*g^2)/
    457281459910458697781640251895919222320000 + 
   g^4*(123127338841979426173501589794550056487567878831730204585081110124406\
7939622098427914933/376391400440112801343065736739568701512893964833642757504\
5548236124524551283200000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 3] -> 
  1 - (6696095410117200543152807884139777877293881*g^2)/
    342961094932844023336230188921939416740000 + 
   g^4*(198667298976905328752775592080242627540239708110589942891729239910897\
241583823585161787/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 4] -> 
  1 - (6996893723982299069846970256435540003018057*g^2)/
    457281459910458697781640251895919222320000 + 
   g^4*(652523056570683332309655904986055618536995305541029060725935046436171\
363784789111007517/3763914004401128013430657367395687015128939648336427575045\
548236124524551283200000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 5] -> 
  1 - (21864381411277498390235588072348992316529703*g^2)/
    2743688759462752186689841511375515333920000 + 
   g^4*(134124387507282540935388555848336362758034095598183372610847757482244\
8852376809572717/250927600293408534228710491159712467675262643222428505003036\
54907496830341888000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 36, 6] -> 
  1 + (12711499044937079866219380277322933880404561*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(-81036628044330537492923132811624914054978123694096296294653539013791\
37125218929732147/15055656017604512053722629469582748060515758593345710300182\
1929444980982051328000000 + (22639315926589*Zeta[3])/546983154900), 
 \[ScriptCapitalC][6, 38, 0] -> 
  1 - (3322415422295251548975468120999006263057184061519*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(283109956954272619211156029273835770373573690162487955170479153705109\
9435678956659100396364288181/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (863564417673793*Zeta[3])/
      20238376731300), \[ScriptCapitalC][6, 40, 0] -> 
  1 - (6440613664881342734632290176821214084158916085551*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(105982140155943148316389460890471935926910714657101341665690233274995\
3446094553426840030515039863/279131451337081390956972604954807480156077237658\
4941951281687599328205250203903441848576000000 + (888161829393373*Zeta[3])/
      20238376731300), \[ScriptCapitalC][8, 8, 0] -> 
  1 - (14380057*g^2)/700700 + (22704102808747603*g^4)/70701190560000, 
 \[ScriptCapitalC][8, 8, 1] -> 1 - (222087927*g^2)/11211200 + 
   (86566002046549997*g^4)/282804762240000, \[ScriptCapitalC][8, 8, 2] -> 
  1 - (711819107*g^2)/39239200 + (265016748937304477*g^4)/989816667840000, 
 \[ScriptCapitalC][8, 8, 3] -> 1 - (3571043327*g^2)/235435200 + 
   (1200614119876978627*g^4)/5938900007040000, 
 \[ScriptCapitalC][8, 8, 4] -> 1 - (5268782*g^2)/525525 + 
   (42838323556844129*g^4)/424207143360000, \[ScriptCapitalC][8, 8, 5] -> 
  1 + (172709*g^2)/29429400 - (357059515124454179*g^4)/5938900007040000, 
 \[ScriptCapitalC][8, 8, 6] -> 1 + (525469731*g^2)/19619600 - 
   (362711133602400899*g^4)/989816667840000, \[ScriptCapitalC][8, 10, 0] -> 
  1 - (194286781421*g^2)/9166207050 + 
   g^4*(1783416528737094358181653/5377238507742060960000 + (76*Zeta[3])/15), 
 \[ScriptCapitalC][8, 10, 1] -> 1 - (1523900272753*g^2)/73329656400 + 
   g^4*(696844256510622981986857/2150895403096824384000 + (76*Zeta[3])/15), 
 \[ScriptCapitalC][8, 10, 2] -> 1 - (1820415997*g^2)/93532725 + 
   g^4*(224952776474139284568427/768176929677437280000 + (76*Zeta[3])/15), 
 \[ScriptCapitalC][8, 10, 3] -> 1 - (4997032908157*g^2)/293318625600 + 
   g^4*(5085355659157099863815449/21508954030968243840000 + (76*Zeta[3])/15), 
 \[ScriptCapitalC][8, 10, 4] -> 1 - (1663699438081*g^2)/128326898700 + 
   g^4*(56335962578633828807766253/376406695541944267200000 + 
     (76*Zeta[3])/15), \[ScriptCapitalC][8, 10, 5] -> 
  1 - (293339501041*g^2)/51330759480 + 
   g^4*(2693116666499226374227159/150562678216777706880000 + 
     (76*Zeta[3])/15), \[ScriptCapitalC][8, 10, 6] -> 
  1 + (2595760193809*g^2)/256653797400 + 
   g^4*(-3033712676511763517679131/15056267821677770688000 + 
     (76*Zeta[3])/15), \[ScriptCapitalC][8, 12, 0] -> 
  1 - (28811710027781*g^2)/1325171647800 + 
   g^4*(7328208103787158045948346317/21511978727628848749290000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 1] -> 
  1 - (7130561757239*g^2)/331292911950 + 
   g^4*(465432258097017446899761936313/1376766638568246319954560000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 2] -> 
  1 - (13533456864703*g^2)/662585823900 + 
   g^4*(214598301789441142089475922519/688383319284123159977280000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 3] -> 
  1 - (48563133305437*g^2)/2650343295600 + 
   g^4*(359608758568933328334171885613/1376766638568246319954560000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 4] -> 
  1 - (19661529888941*g^2)/1325171647800 + 
   g^4*(31514397982642390372514409227/172095829821030789994320000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 5] -> 
  1 - (429463126819*g^2)/48188059920 + 
   g^4*(185234376440809030468641673751/2753533277136492639909120000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 12, 6] -> 
  1 + (2062336117769*g^2)/742096122768 + 
   g^4*(-156150020012746868378186296217/1376766638568246319954560000 + 
     (1526*Zeta[3])/165), \[ScriptCapitalC][8, 14, 0] -> 
  1 - (40157282596807771*g^2)/1808859299247000 + 
   g^4*(760232249942386661720833580158151/2181314642981565263178006000000 + 
     (192326*Zeta[3])/15015), \[ScriptCapitalC][8, 14, 1] -> 
  1 - (2857779591802439*g^2)/129204235660500 + 
   g^4*(3050515621045779027309124708078979/8725258571926261052712024000000 + 
     (192326*Zeta[3])/15015), \[ScriptCapitalC][8, 14, 2] -> 
  1 - (268038846633472897*g^2)/12662015094729000 + 
   g^4*(2494110723421777011460482382549591/7634601250435478421123021000000 + 
     (192326*Zeta[3])/15015), \[ScriptCapitalC][8, 14, 3] -> 
  1 - (37554663629437013*g^2)/1948002322266000 + 
   g^4*(34219029885165310441750000435825081/
      122153620006967654737968336000000 + (192326*Zeta[3])/15015), 
 \[ScriptCapitalC][8, 14, 4] -> 1 - (204563114039523397*g^2)/
    12662015094729000 + g^4*(3172256519511573408657078083456057/
      15269202500870956842246042000000 + (192326*Zeta[3])/15015), 
 \[ScriptCapitalC][8, 14, 5] -> 1 - (69598836385865921*g^2)/
    6331007547364500 + g^4*(6217298593084456798078029193529723/
      61076810003483827368984168000000 + (192326*Zeta[3])/15015), 
 \[ScriptCapitalC][8, 14, 6] -> 1 - (17783319142362217*g^2)/
    12662015094729000 + g^4*(-437085572357492583238656869834519/
      7634601250435478421123021000000 + (192326*Zeta[3])/15015), 
 \[ScriptCapitalC][8, 16, 0] -> 1 - (8645561603220359347*g^2)/
    382626943534836000 + g^4*(17349441933169792248593109340014065827/
      48801125972936858886248515632000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 1] -> 1 - (138431404667758657927*g^2)/
    6122031096557376000 + g^4*(140308344614645150125522597050871033991/
      390409007783494871089988125056000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 2] -> 1 - (66630291813242000651*g^2)/
    3061015548278688000 + g^4*(66157861849258662690017040676858649683/
      195204503891747435544994062528000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 3] -> 1 - (858086308064206445239*g^2)/
    42854217675901632000 + g^4*(806706347607137795042287717559214688187/
      2732863054484464097629916875392000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 4] -> 1 - (183675891388919830891*g^2)/
    10713554418975408000 + g^4*(154925176519448235477844344983908818353/
      683215763621116024407479218848000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 5] -> 1 - (1558017346918272913*g^2)/
    124939410133824000 + g^4*(49752557887287543267993491778537987311/
      390409007783494871089988125056000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 16, 6] -> 1 - (6806042468079097409*g^2)/
    1648239141380832000 + g^4*(-24471094481584463204568319334092935749/
      1366431527242232048814958437696000000 + (95549*Zeta[3])/6006), 
 \[ScriptCapitalC][8, 18, 0] -> 1 - (2119389585963339499*g^2)/
    92380272916932000 + g^4*(14184525849194945640811253219056041059/
      39203589973700171120328969241500000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 1] -> 1 - (607922661503006489*g^2)/
    26394363690552000 + g^4*(230725290870757086277553290890017064419/
      627257439579202737925263507864000000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 2] -> 1 - (846904189426554929*g^2)/
    38038935906972000 + g^4*(13689580389417972132559065894579179159/
      39203589973700171120328969241500000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 3] -> 1 - (213399515709213896263*g^2)/
    10346590566696384000 + g^4*(3086290139628570230197590275149090746479/
      10036119033267243806804216125824000000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 4] -> 1 - (46347554451532917097*g^2)/
    2586647641674096000 + g^4*(606986363566738336135437296377589383301/
      2509029758316810951701054031456000000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 5] -> 1 - (491729144690011791623*g^2)/
    36213066983437344000 + g^4*(5173657746020398708898140050746233509919/
      35126416616435353323814756440384000000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 18, 6] -> 1 - (109592359252325289799*g^2)/
    18106533491718672000 + g^4*(198459519942480472426192740766958707247/
      17563208308217676661907378220192000000 + (634871*Zeta[3])/34034), 
 \[ScriptCapitalC][8, 20, 0] -> 1 - (5737977288929294437349*g^2)/
    246784661070292144800 + 
   g^4*(6581329102240589859919081647661593328406758211/
      17905384668236216373206026498851745109760000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 1] -> 
  1 - (23096221244285706249587*g^2)/987138644281168579200 + 
   g^4*(3359566358536514289465764331891670531695382963/
      8952692334118108186603013249425872554880000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 2] -> 
  1 - (11197089922533154065067*g^2)/493569322140584289600 + 
   g^4*(6410208795106073299237544758316483293112491181/
      17905384668236216373206026498851745109760000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 3] -> 
  1 - (4170535477919491804723*g^2)/197427728856233715840 + 
   g^4*(2845619300988544697198840348819845944101054173/
      8952692334118108186603013249425872554880000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 4] -> 
  1 - (1345922167221636351719*g^2)/72583723844203572000 + 
   g^4*(4553901251475738680243637025621896869847408827/
      17905384668236216373206026498851745109760000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 5] -> 
  1 - (57034913691443591862947*g^2)/3948554577124674316800 + 
   g^4*(343623438959216794074776217118542326816334611/
      2106515843321907808612473705747264130560000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 20, 6] -> 
  1 - (14778211030247323165501*g^2)/1974277288562337158400 + 
   g^4*(303205360953536025237391554079781790105853813/
      8952692334118108186603013249425872554880000 + 
     (68276701*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 0] -> 
  1 - (9347031889500838704732161*g^2)/397248195948062003344800 + 
   g^4*(3565867339858370052424652524907602194751563819307/
      9564007829332719094086853785342761599253760000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 1] -> 
  1 - (18844498381135185064385917*g^2)/794496391896124006689600 + 
   g^4*(40175230599858272634315660551148751512961923905987/
      105204086122659910034955391638770377591791360000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 2] -> 
  1 - (64097889135913528068292517*g^2)/2780737371636434023413600 + 
   g^4*(269301805541399021987583488916557731689275727070679/
      736428602858619370244687741471392643142539520000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 3] -> 
  1 - (21788175127452795521778523*g^2)/1011177226049612372150400 + 
   g^4*(120283703898717794849653562593846239744255361574767/
      368214301429309685122343870735696321571269760000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 4] -> 
  1 - (7571675929338175228715573*g^2)/397248195948062003344800 + 
   g^4*(27847210572167803208309844766291269350109433361513/
      105204086122659910034955391638770377591791360000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 5] -> 
  1 - (7655000151150770662473221*g^2)/505588613024806186075200 + 
   g^4*(129652665353532427236327326738272957621002863224937/
      736428602858619370244687741471392643142539520000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 22, 6] -> 
  1 - (1405835174934510648124669*g^2)/163572786566849060200800 + 
   g^4*(38162216168506354241631233695967425358968974989447/
      736428602858619370244687741471392643142539520000 + 
     (75498981*Zeta[3])/3233230), \[ScriptCapitalC][8, 24, 0] -> 
  1 - (543747499543393399220858041*g^2)/22862921055223762937874450 + 
   g^4*(4466441065691652754451502862998753476937298862806456429543/
      11824341893129938107628931167136650361742336275642880000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 1] -> 
  1 - (23417428305574703975501433901*g^2)/975484631689547218682643200 + 
   g^4*(9172140168443371788104090210196858661406158277745737910131/
      23648683786259876215257862334273300723484672551285760000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 2] -> 
  1 - (34196646894947773593124164559*g^2)/1463226947534320828023964800 + 
   g^4*(1101060044885872488456887497168634008983393799885610606977/
      2956085473282484526907232791784162590435584068910720000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 3] -> 
  1 - (192370952677840528308259845559*g^2)/8779361685205924968143788800 + 
   g^4*(7905860776707452969497695088352643381494367075257375646581/
      23648683786259876215257862334273300723484672551285760000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 4] -> 
  1 - (299545625902532308557786212527*g^2)/15363882949110368694251630400 + 
   g^4*(22637488824144573247829532767786658745819680365813918304151/
      82770393251909566753402518169956552532196353929500160000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 5] -> 
  1 - (965691172334301205577064816619*g^2)/61455531796441474777006521600 + 
   g^4*(30924893562330407084605893319303870152624577445274985556117/
      165540786503819133506805036339913105064392707859000320000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 24, 6] -> 
  1 - (97083587810507661683350919879*g^2)/10242588632740245796167753600 + 
   g^4*(119523075249975512747106549804290749056583087724251324201/
      1799356375041512320726141699346881576786877259336960000 + 
     (1888438373*Zeta[3])/74364290), \[ScriptCapitalC][8, 26, 0] -> 
  1 - (1153036003470723042737856054533*g^2)/48012134215969902169536345000 + 
   g^4*(2516996393593608327157648103673592349944617024434309017558141/
      6584008554129170082657018490791998496879255426210240000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 1] -> 
  1 - (9320092991042806040993965768639*g^2)/384097073727759217356290760000 + 
   g^4*(28483300989048530107602969639264601442216647636592537846889401/
      72424094095420870909227203398711983465671809688312640000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 2] -> 
  1 - (1135723139234140936057275788513*g^2)/48012134215969902169536345000 + 
   g^4*(27415002380022685075282601054584841756087790972966915668619359/
      72424094095420870909227203398711983465671809688312640000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 3] -> 
  1 - (34153897886335704031434808354301*g^2)/
    1536388294911036869425163040000 + 
   g^4*(4490316511803125100481518422831626568202742582400242530614459/
      13168017108258340165314036981583996993758510852420480000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 4] -> 
  1 - (7632294940656197321526167212973*g^2)/384097073727759217356290760000 + 
   g^4*(101781451857420840400966414721000457513290991294822015682387249/
      362120470477104354546136016993559917328359048441563200000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 5] -> 
  1 - (12439902024695634285699801468007*g^2)/768194147455518434712581520000 + 
   g^4*(17734054191024247057840042848005582536392141445020137187454123/
      90530117619276088636534004248389979332089762110390800000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 26, 6] -> 
  1 - (3917314057146668454470950424041*g^2)/384097073727759217356290760000 + 
   g^4*(28433137841346302076700887231297831146992258243851569325098617/
      362120470477104354546136016993559917328359048441563200000000 + 
     (10142360257*Zeta[3])/371821450), \[ScriptCapitalC][8, 28, 0] -> 
  1 - (344431846426971673700554364138807*g^2)/
    14214902909597157931987553730000 + 
   g^4*(49989829940077786651367164586088949492544977100210540173375752349/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 1] -> 
  1 - (2786187304739631549520632399696631*g^2)/
    113719223276777263455900429840000 + 
   g^4*(2575232852327996921943559888452594916260528896049722448413032283/
      6466030871336759882574118429839272095561328884148381212800000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 2] -> 
  1 - (1359507266348310426203554005971753*g^2)/
    56859611638388631727950214920000 + 
   g^4*(1418833685965323998043227694683595618958773987474888996089343101/
      3694874783621005647185210531336726911749330790941932121600000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 3] -> 
  1 - (365707813349216873252521986059833*g^2)/
    16245603325253894779414347120000 + 
   g^4*(11216527533347574391723459464257152780371605893845170380914765001/
      32330154356683799412870592149196360477806644420741906064000000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 4] -> 
  1 - (57415257596810962916764541130043*g^2)/
    2842980581919431586397510746000 + 
   g^4*(930017981913919428721778977304240979686061798764702278761309602677/
      3233015435668379941287059214919636047780664442074190606400000000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 5] -> 
  1 - (539417922749228128886686900726439*g^2)/
    32491206650507789558828694240000 + 
   g^4*(1316823350324234254181632794432192963755693000990943013530453384743/
      6466030871336759882574118429839272095561328884148381212800000000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 28, 6] -> 
  1 - (94443518363734659050777721373423*g^2)/
    8747632559752097188915417680000 + 
   g^4*(10239025801449073926457796331991902249134550658572557643437092453/
      115464836988156426474537829104272715992166587216935378800000000 + 
     (97124150813*Zeta[3])/3346393050), \[ScriptCapitalC][8, 30, 0] -> 
  1 - (10487601367391092796432964413896181*g^2)/
    429293528588740949134078167090000 + 
   g^4*(244155635167779947976881876638684303246867550820605375881837035364025\
3/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 1] -> 
  1 - (42442635527907580325840312622415889*g^2)/
    1717174114354963796536312668360000 + 
   g^4*
    (12592333206492753181662496659443073833229674938056142688249536398278227/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 2] -> 
  1 - (5181704477189611417953181621331143*g^2)/
    214646764294370474567039083545000 + 
   g^4*
    (12157654213774437382302103293113532213656761257785165361806369669495641/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 3] -> 
  1 - (78172855770020666372245047846000343*g^2)/
    3434348228709927593072625336720000 + 
   g^4*(275244682145418270117070673778283006225120374726252777773128687547391\
7/7814020388378498846676288704782114675475182768513071864487440000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 4] -> 
  1 - (12560174185363452532958899440899*g^2)/613276469412487070191540238700 + 
   g^4*
    (45861546946540065992613477902249993045280059596504379885162757376887629/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 5] -> 
  1 - (29112175707106168225436394673042139*g^2)/
    1717174114354963796536312668360000 + 
   g^4*(226721594394512706799457366931893943335842759883106851550262638499403/
      1077795915638413634024315683418222713858645899105251291653440000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 30, 6] -> 
  1 - (970182135462792712153882747922941*g^2)/
    85858705717748189826815633418000 + 
   g^4*
    (15207904978329195398167419409518597134676939454137721683956121006136469/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2974550125537*Zeta[3])/97045398450), \[ScriptCapitalC][8, 32, 0] -> 
  1 - (262660760729626836941541244471191179456699*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(359200225272846032286282824292990035884822249925018083063592668973837\
8256519710469/910828956537262215550740985352887878533741012019120971497716149\
7603322368000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 1] -> 
  1 - (4253708017192226014650636599907316723681709*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(593356675848151729587947830637456565643147091918639774293866851869747\
0891502858111/145732633045961954488118557656462060565398561923059355439634583\
96165315788800000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 2] -> 
  1 - (2078638717570757105013718015486725809564617*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(143370783102690469457951915709570928396495547907633444130495324971310\
54517330230259/36433158261490488622029639414115515141349640480764838859908645\
990413289472000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 3] -> 
  1 - (3924554296063381114959093200977357362960059*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(260153259919691348284199416497421918251870325795532354898027553181780\
85405581136397/72866316522980977244059278828231030282699280961529677719817291\
980826578944000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 4] -> 
  1 - (884900661710558207450369710851359655644111*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(271966812980029982614282132455756908004261091031086247413865273003596\
62462727890899/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 5] -> 
  1 - (2946599893555669325842713693942172561289099*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(787685215110391279440511659385097977275930670752650441005830850628297\
45009615132609/36433158261490488622029639414115515141349640480764838859908645\
9904132894720000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 32, 6] -> 
  1 - (1001186284673146024358308211989038622482937*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(272535821386514619481622109023666217735740603278445052562706890104197\
1428458697641/260236844724932061585925995815110822438211717719748848999347471\
36009492480000000 + (193592897936819*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][8, 34, 0] -> 
  1 - (17723189981810387663353300831804511564747513*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(813575585183147403707398179753334014108285411550534594308879569976178\
50664353564994237/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 1] -> 
  1 - (8972242876799533828500421505761390450488919*g^2)/
    357452408803245883477197661693288969560000 + 
   g^4*(840533617829822559984259841041779266517891164565507207555548410387691\
49634565679435367/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 2] -> 
  1 - (17546546098669540645217279527210229183377313*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(813051687951248198294937762862537351512586016645462238739291946024631\
44588012598534157/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 3] -> 
  1 - (265284881137585021630607295326662387313157533*g^2)/
    11438477081703868271270325174185247025920000 + 
   g^4*(591013121035057035888693097495920619222170365737731470254678302827479\
425651835301162861/1635484474358308034242910513299645474695185361181533616421\
299118509652564398080000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 4] -> 
  1 - (59933305067546976187433657568933143074358027*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(428930795906527110526371904698850583850478811410742373066417247004329\
083477751891721/1414778957057359891213590409428759061155004637700288595520154\
946807657927680000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 5] -> 
  1 - (100247582911528393282404458409665926645668319*g^2)/
    5719238540851934135635162587092623512960000 + 
   g^4*(180993351670801550086326712165318372685374478029299250888885271880481\
648400250372065731/8177422371791540171214552566498227373475926805907668082106\
49559254826282199040000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 34, 6] -> 
  1 - (34596234069070967806714251406961234952158147*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(454448450896217972308635540765412063098471629099540131979642910858411\
94212423023967713/40887111858957700856072762832491136867379634029538340410532\
4779627413141099520000000 + (18383266045129*Zeta[3])/546983154900), 
 \[ScriptCapitalC][8, 36, 0] -> 
  1 - (34235015897740423622033605691014778666106679*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(302152391738318230154373982626214862148088108483755467776795882561897\
580043946993528663/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 1] -> 
  1 - (69340439035096075554594590997257221333635983*g^2)/
    2743688759462752186689841511375515333920000 + 
   g^4*(156162548464039209807580764225274159887615709853753325444217897432278\
473094576569448119/3763914004401128013430657367395687015128939648336427575045\
54823612452455128320000000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 2] -> 
  1 - (2422473293109926133864358916999028857230661*g^2)/
    97988884266526863810351482549125547640000 + 
   g^4*(302304943004092690210126257408040732694196285730736743570118647469432\
210997340120553353/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 3] -> 
  1 - (64144380778707412395610942632938702108401283*g^2)/
    2743688759462752186689841511375515333920000 + 
   g^4*(196439483695191344592636013526356747894498766516545834900089655670050\
14531220730944187/53770200062873257334723676677081243073270566404806108214936\
403373207493589760000000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 4] -> 
  1 - (29030119432031547986191557308963695141510099*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(231330490677031046593912774576891549001885286904048254221454155977815\
835810772362710367/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 5] -> 
  1 - (389952659741831215838410254089850448721560549*g^2)/
    21949510075702017493518732091004122671360000 + 
   g^4*(544105759695684169209367777975283056597399081828912068894900091506918\
54399700065346019/24089049628167219285956207151332396896825213749353136480291\
5087111969571282124800000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 36, 6] -> 
  1 - (136297561378076880709313864857499394466656587*g^2)/
    10974755037851008746759366045502061335680000 + 
   g^4*(140618736574094704225977100859180431099402334393778516650461971250301\
63771173176095497/12044524814083609642978103575666198448412606874676568240145\
7543555984785641062400000 + (2731856520727*Zeta[3])/78140450700), 
 \[ScriptCapitalC][8, 38, 0] -> 
  1 - (3442645669772505621512322446148129785381478129919*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(304222334444258840094825202891192108189727557968712180171109021962943\
5130052369811321660241407771/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (104780081036899*Zeta[3])/
      2891196675900), \[ScriptCapitalC][8, 40, 0] -> 
  1 - (6672276824654588386593546071620744773515482705151*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(284543221070464631047883774788316917705499499155361343001784883241135\
719941161016480867233565793/6978286283427034773924315123870187003901930941462\
35487820421899832051312550975860462144000000 + (108293996996839*Zeta[3])/
      2891196675900), \[ScriptCapitalC][10, 10, 0] -> 
  1 - (36447426763*g^2)/1666583100 + (15749215446482095526927*g^4)/
    44439987667289760000, \[ScriptCapitalC][10, 10, 1] -> 
  1 - (90782472649*g^2)/4166457750 + (78976476506150568305851*g^4)/
    222199938336448800000, \[ScriptCapitalC][10, 10, 2] -> 
  1 - (521267821283*g^2)/24998746500 + (221936617587568371538721*g^4)/
    666599815009346400000, \[ScriptCapitalC][10, 10, 3] -> 
  1 - (3795633982811*g^2)/199989972000 + (382682991742723440100673*g^4)/
    1333199630018692800000, \[ScriptCapitalC][10, 10, 4] -> 
  1 - (793855867937*g^2)/49997493000 + (286981761743641772075609*g^4)/
    1333199630018692800000, \[ScriptCapitalC][10, 10, 5] -> 
  1 - (71676731401*g^2)/6666332400 + (3236476264324378209167*g^4)/
    29626658444859840000, \[ScriptCapitalC][10, 10, 6] -> 
  1 - (66269465251*g^2)/49997493000 - (69864744286223138827091*g^4)/
    1333199630018692800000, \[ScriptCapitalC][10, 12, 0] -> 
  1 - (1747311972767*g^2)/77951273400 + 
   g^4*(3291727896714092907602653231/9057675253738462631280000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 1] -> 
  1 - (251197250519*g^2)/11135896200 + 
   g^4*(1678412805070059558866252441/4528837626869231315640000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 2] -> 
  1 - (5113054479901*g^2)/233853820200 + 
   g^4*(9620408753008166822077395353/27173025761215387893840000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 3] -> 
  1 - (15844512843337*g^2)/779512734000 + 
   g^4*(114152902415962587300121940297/362307010149538505251200000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 4] -> 
  1 - (20769370108897*g^2)/1169269101000 + 
   g^4*(34321789080047915144640561253/135865128806076939469200000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 5] -> 
  1 - (19172436278773*g^2)/1403122921200 + 
   g^4*(105150108827217314524556765713/652152618269169309452160000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 12, 6] -> 
  1 - (10973377541557*g^2)/1636976741400 + 
   g^4*(1493211634156860768843828503/54346051522430775787680000 + 
     (46*Zeta[3])/11), \[ScriptCapitalC][10, 14, 0] -> 
  1 - (41375672736944941*g^2)/1808859299247000 + 
   g^4*(404974776996283856392954378748303/1090657321490782631589003000000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 1] -> 
  1 - (41917644994199941*g^2)/1808859299247000 + 
   g^4*(417784608252256996141519071021803/1090657321490782631589003000000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 2] -> 
  1 - (40967333353976941*g^2)/1808859299247000 + 
   g^4*(4443890260830581790801081506333/11985245291107501446033000000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 3] -> 
  1 - (787471568671009*g^2)/36915495903000 + 
   g^4*(1468777929070974414764169965890087/4362629285963130526356012000000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 4] -> 
  1 - (241932948156862087*g^2)/12662015094729000 + 
   g^4*(1070863292909359836978856106861873/3817300625217739210561510500000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 5] -> 
  1 - (197628516919654627*g^2)/12662015094729000 + 
   g^4*(8968607869172759131314504515629/45175155328020582373509000000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 14, 6] -> 
  1 - (9666367147482179*g^2)/974001161133000 + 
   g^4*(929052867748611229439879766053489/11451901875653217631684531500000 + 
     (7750*Zeta[3])/1001), \[ScriptCapitalC][10, 16, 0] -> 
  1 - (151355878198679372219*g^2)/6504658040092212000 + 
   g^4*(280834786345278410137790327737256446127/
      742290810851513274638201106192000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 1] -> 1 - (616246076234712820901*g^2)/
    26018632160368848000 + g^4*(1168607902150772344152438419750639423183/
      2969163243406053098552804424768000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 2] -> 1 - (151431644937838232969*g^2)/
    6504658040092212000 + g^4*(285425854708962890787633446503726887617/
      742290810851513274638201106192000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 3] -> 1 - (2302142618818807523489*g^2)/
    104074528641475392000 + g^4*(2102030972768807113450151453797990858561/
      5938326486812106197105608849536000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 4] -> 1 - (3665572628173238849237*g^2)/
    182130425122581936000 + g^4*(3141950199421641361407796027300660684693/
      10392071351921185844934815486688000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 5] -> 1 - (6198385859834904287179*g^2)/
    364260850245163872000 + g^4*(2357066254939239148415853087709644570973/
      10392071351921185844934815486688000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 16, 6] -> 1 - (2204408467582882535717*g^2)/
    182130425122581936000 + g^4*(1248107280391175391361167788170946214613/
      10392071351921185844934815486688000000 + (108531*Zeta[3])/10010), 
 \[ScriptCapitalC][10, 18, 0] -> 1 - (124351998116427755083*g^2)/
    5265675556265124000 + g^4*(261311745936381021435501509941650341318867/
      679319807064276565173060379016712000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 1] -> 1 - (42336149309605273211*g^2)/
    1755225185421708000 + g^4*(136772986572993694425730940478489845834521/
      339659903532138282586530189508356000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 2] -> 1 - (1128201518920281537847*g^2)/
    47391080006386116000 + g^4*(807228482357600983551200141301106241319551/
      2037959421192829695519181137050136000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 3] -> 1 - (2876368251890896134917*g^2)/
    126376213350362976000 + g^4*(667086912508137892646029081961086045814137/
      1811519485504737507128161010711232000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 4] -> 1 - (1322644373228602123901*g^2)/
    63188106675181488000 + g^4*(869400391589730572895265140934934935286023/
      2717279228257106260692241516066848000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 5] -> 1 - (24008076437391230547151*g^2)/
    1326950240178811248000 + g^4*(253840260366625382273581400929705382897933/
      1018979710596414847759590568525068000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 18, 6] -> 1 - (6055445298484976744327*g^2)/
    442316746726270416000 + g^4*(135754433456437725745304541529325687514691/
      905759742752368753564080505355616000000 + (6936481*Zeta[3])/510510), 
 \[ScriptCapitalC][10, 20, 0] -> 1 - (17712610782130230263831*g^2)/
    740353983210876434400 + 
   g^4*(4194548405526312686725635836453202864355892449/
      10743230800941729823923615899311047065856000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 1] -> 
  1 - (45342900452580424577789*g^2)/1850884958027191086000 + 
   g^4*(110298912123772993430647242514032993520948597879/
      268580770023543245598090397482776176646400000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 2] -> 
  1 - (89780526796872117655831*g^2)/3701769916054382172000 + 
   g^4*(109056816804856632122728918806717670847749675393/
      268580770023543245598090397482776176646400000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 3] -> 
  1 - (1034756013115118077245613*g^2)/44421238992652586064000 + 
   g^4*(1891416131388255495099575944264757388964014053/
      4973717963398948992557229583014373641600000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 4] -> 
  1 - (34250275641199535032483*g^2)/1586472821166163788000 + 
   g^4*(1576292414591185753943212547428508023762146193/
      4711943333746372729791059604960985555200000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 5] -> 
  1 - (336658153843803569511823*g^2)/17768495597061034425600 + 
   g^4*(9568728707698359255283053455815690299166227427/
      35810769336472432746412052997703490219520000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 20, 6] -> 
  1 - (331035401372642442296539*g^2)/22210619496326293032000 + 
   g^4*(5176087074744536169931051283520429073386803947/
      29842307780393693955343377498086241849600000 + 
     (155685007*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 0] -> 
  1 - (9614605650119964953948089*g^2)/397248195948062003344800 + 
   g^4*(2270917128525904734616655399525834866418858504689/
      5738404697599631456452112271205656959552256000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 1] -> 
  1 - (1972825919083244077499567*g^2)/79449639189612400668960 + 
   g^4*(11987600212435784613589616148806514799037408573129/
      28692023487998157282260561356028284797761280000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 2] -> 
  1 - (1398356992284517661275067*g^2)/56749742278294571906400 + 
   g^4*(339995220001638387632043642731776132736913716863/
      819772099657090208064587467315093851364608000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 3] -> 
  1 - (15723428093869664424421261*g^2)/662080326580103338908000 + 
   g^4*(56037714947065053028155457531218984549908653542109/
      143460117439990786411302806780141423988806400000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 4] -> 
  1 - (102598299793955201444901793*g^2)/4634562286060723372356000 + 
   g^4*(348303442946181500181305789680102734901571600279887/
      1004220822079935504879119647460989967921644800000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 5] -> 
  1 - (163876806736151786316376231*g^2)/8342212114909302070240800 + 
   g^4*(170039474148513897983714301439226534619699465967421/
      602532493247961302927471788476593980752986880000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 22, 6] -> 
  1 - (132364787071451090638227497*g^2)/8342212114909302070240800 + 
   g^4*(116048471082532769866841205662770035694950356495569/
      602532493247961302927471788476593980752986880000 + 
     (177351847*Zeta[3])/9699690), \[ScriptCapitalC][10, 24, 0] -> 
  1 - (30193950776627410549708286447*g^2)/1234597736982083198645220300 + 
   g^4*(2842461323780780003126421108719494024890112021907736639337/
      7094605135877962864577358700281990217045401765385728000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 1] -> 
  1 - (496380101145197629016463523187*g^2)/19753563791713331178323524800 + 
   g^4*(273613458931012222542509834491214242307458820149808688527/
      644964103261632987688850790934726383367763796853248000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 2] -> 
  1 - (92525226529409806583218503011*g^2)/3703793210946249595935660900 + 
   g^4*(8991164504193160453964756586267209740757803769478062963771/
      21283815407633888593732076100845970651136205296157184000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 3] -> 
  1 - (1907536485268342169168366880323*g^2)/79014255166853324713294099200 + 
   g^4*(5670260652583355944652286844061952428890962863586230721179/
      14189210271755925729154717400563980434090803530771456000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 4] -> 
  1 - (148840016577915914022883249009*g^2)/6584521263904443726107841600 + 
   g^4*(2535597899792302546862931628788988742295367007784110575787/
      7094605135877962864577358700281990217045401765385728000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 5] -> 
  1 - (2397239552450263470535268567279*g^2)/118521382750279987069941148800 + 
   g^4*(15690257876566022704964156202027095816958496168561132011871/
      53209538519084721484330190252114926627840513240392960000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 24, 6] -> 
  1 - (328909856123265647040818541719*g^2)/19753563791713331178323524800 + 
   g^4*(7395709791034494841000973318821554954350136073761561506159/
      35473025679389814322886793501409951085227008826928640000 + 
     (4534977911*Zeta[3])/223092870), \[ScriptCapitalC][10, 26, 0] -> 
  1 - (10668379061685965831764387772347*g^2)/432109207943729119525827105000 + 
   g^4*(8004038965678783330942366407370159585770940066809539072054543/
      19752025662387510247971055472375995490637766278630720000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 1] -> 
  1 - (21948553564890802175360723276099*g^2)/864218415887458239051654210000 + 
   g^4*(93444576397914054602578245747660090609879759175327026010583701/
      217272282286262612727681610196135950397015429064937920000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 2] -> 
  1 - (27313654149918048340679989005061*g^2)/
    1080273019859322798814567762500 + 
   g^4*(2332045686657852090537485529998875203846363027384895717540584637/
      5431807057156565318192040254903398759925385726623448000000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 3] -> 
  1 - (846468020973088249389381289290881*g^2)/
    34568736635498329562066168400000 + 
   g^4*(7740454675153773180083746784564968383336877760242079608146421/
      18992332367680298315356784108053841817920929114068000000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 4] -> 
  1 - (397677336719126912978508789683641*g^2)/
    17284368317749164781033084200000 + 
   g^4*(1991170798651033768770088798834852885041255925375796017325966167/
      5431807057156565318192040254903398759925385726623448000000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 5] -> 
  1 - (3114256428400721568101795443249*g^2)/150298854936949258965505080000 + 
   g^4*(30193829981526169578641021750428672644209842356492010195470697/
      98760128311937551239855277361879977453188831393153600000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 26, 6] -> 
  1 - (59812465617808032805815082711121*g^2)/
    3456873663549832956206616840000 + 
   g^4*(48209354154944193083627440240658276273532931495333084015479103/
      217272282286262612727681610196135950397015429064937920000000 + 
     (24775394731*Zeta[3])/1115464350), \[ScriptCapitalC][10, 28, 0] -> 
  1 - (354006553290722823995588634849107*g^2)/
    14214902909597157931987553730000 + 
   g^4*(10591639194088253666111896240805618758189291975696827836493204209/
      25864123485347039530296473719357088382245315536593524851200000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 1] -> 
  1 - (728974226787035440470447714468559*g^2)/
    28429805819194315863975107460000 + 
   g^4*(281561084142479756419356136171222044489907429611090644003459705993/
      646603087133675988257411842983927209556132888414838121280000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 2] -> 
  1 - (1089832577537502180109273572112511*g^2)/
    42644708728791473795962661190000 + 
   g^4*(844895446874188669261547609543474994506380670262896456883821096347/
      1939809261401027964772235528951781628668398665244514363840000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 3] -> 
  1 - (8458126703143759635891770409443303*g^2)/
    341157669830331790367701289520000 + 
   g^4*(402151813771721245035770097838599643306844339234945306591320790473/
      969904630700513982386117764475890814334199332622257181920000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 4] -> 
  1 - (2490545885379074448345949797253261*g^2)/
    106611771821978684489906652975000 + 
   g^4*(18168427336830528767314173836499714196481251051139929016701969070123/
      48495231535025699119305888223794540716709966631112859096000000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 5] -> 
  1 - (16358719219009053902986236151931*g^2)/773600158345423560924492720000 + 
   g^4*(254711576009806334300840716475127647343246878925873648927716081747/
      808253858917094985321764803729909011945166110518547651600000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 28, 6] -> 
  1 - (1522738516338976414045726575147151*g^2)/
    85289417457582947591925322380000 + 
   g^4*(2263116719406942491664140941336266578866567735702986963703170055523/
      9699046307005139823861177644758908143341993326222571819200000000 + 
     (80169092693*Zeta[3])/3346393050), \[ScriptCapitalC][10, 30, 0] -> 
  1 - (10776759845706654772385067565676081*g^2)/
    429293528588740949134078167090000 + 
   g^4*(258513762263435437492673539186594762523803522509433523825025503260651\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 1] -> 
  1 - (693981085732496246639310131874368*g^2)/
    26830845536796309320879885443125 + 
   g^4*
    (68826169715489738113583468652914871059039050859038266438851825691164237/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 2] -> 
  1 - (29538422091543248893602784132433*g^2)/
    1144782742903309197690875112240 + 
   g^4*
    (68954631409854124498036480787130416175552561415802301570389703595806829/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 3] -> 
  1 - (21521693771509221870843950435496379*g^2)/
    858587057177481898268156334180000 + 
   g^4*
    (65792185268856638477226173673265623692537332988168819444978278647082361/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 4] -> 
  1 - (15244041306942744438628728432080221*g^2)/
    643940292883111423701117250635000 + 
   g^4*
    (179004776452596459854925636249598500504311112870727844949429254029544959/
      468841223302709930800577322286926880528510966110784311869246400000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 5] -> 
  1 - (83135954708260553685926610575016839*g^2)/
    3863641757298668542206703503810000 + 
   g^4*
    (90968397909449522964599476236377586155504552374435801587846351687123737/
      281304733981625958480346393372156128317106579666470587121547840000000 + 
     (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 30, 6] -> 
  1 - (7375778077618325210994106442782763*g^2)/
    402462683051944639813198281646875 + 
   g^4*
    (570182930771946774921389201662406077591679034355290968935122008954064763/
      2344206116513549654002886611434634402642554830553921559346232000000000 \
+ (2482853440057*Zeta[3])/97045398450), \[ScriptCapitalC][10, 32, 0] -> 
  1 - (269847882612337537784671457748038735046299*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(152053168559720743174873263179723083432083125692968096527533049276997\
713985395093/3643315826149048862202963941411551514134964048076483885990864599\
04132894720000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 1] -> 
  1 - (1112756816740036983332078959866050269961111*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(405322705894215819906373995152265603718777436649317464137529194200928\
14420358852269/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 2] -> 
  1 - (277721206950208087871622613579119108187049*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(813224775770209084819853251918657565285464421449089074494503751034839\
327775816389/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 3] -> 
  1 - (4321664749062710516465937947166827717501603*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(250769541097979852175478101960967021699636584245814727036248183839952\
23155902435307/58763158486274981648434902280831476034434904001233611064368783\
855505305600000000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 4] -> 
  1 - (204455920964061879011643624555501032351653*g^2)/
    8536176926644677814380839682227796288000 + 
   g^4*(176795445808436610841035825397269363450805009108273259110937934709169\
956006479304117/4554144782686311077753704926764439392668705060095604857488580\
74880166118400000000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 5] -> 
  1 - (1864693658321057755165599250789208696222647*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(602357050594620341610051560687661075612178905131694382386667384039183\
74847987959973/18216579130745244311014819707057757570674820240382419429954322\
9952066447360000000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 32, 6] -> 
  1 - (2399122793447602904777151945518455438243243*g^2)/
    128042653899670167215712595233416944320000 + 
   g^4*(688226023187349173550480917895641746576889046699006093054518808807540\
20067405435203/27324868696117866466522229560586636356012230360573629144931484\
4928099671040000000 + (163107703437059*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][10, 34, 0] -> 
  1 - (18204727147952004619843025121353297789250713*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(860583858818897396334322602518681857007189684529081064142319065033555\
75995326624793957/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 1] -> 
  1 - (18775616316100994852158228801242365525458613*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(918529955455679317952116914742840278741952212121027930137833119168738\
22036172377320717/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 2] -> 
  1 - (18755115010596202751007694528806121236577313*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(922439243385904383399450319106684402981974712237043832245450235897761\
22540271604942997/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 3] -> 
  1 - (8591922313124884451180823363114286416397487*g^2)/
    336425796520702007978538975711330794880000 + 
   g^4*(353261341112884014262242183591373170058897831730949970264426683632981\
020992667280967043/8177422371791540171214552566498227373475926805907668082106\
49559254826282199040000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 4] -> 
  1 - (69209531665656216071141656499191308055107227*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(161087013689609046984114047637798982129167083191142378510739269184355\
795906407941431289/4088711185895770085607276283249113686737963402953834041053\
24779627413141099520000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 5] -> 
  1 - (63298496465341097818612957446440034150858857*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(275702529357549284161955576738132107839022151654768031081701596985616\
98297390682694207/81774223717915401712145525664982273734759268059076680821064\
955925482628219904000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 34, 6] -> 
  1 - (54608642960009500341024081908086995167484407*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(212178579544617750897945259129234542505614504301823053994433976589467\
19916203549272009/81774223717915401712145525664982273734759268059076680821064\
955925482628219904000000 + (15611884726969*Zeta[3])/546983154900), 
 \[ScriptCapitalC][10, 36, 0] -> 
  1 - (35159046676012175079081455003392179259072279*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(319470248727977738927211987358695957354529653127599784785610679194778\
289358017703794943/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 1] -> 
  1 - (36273810617119160952761624900849663238551509*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(341258094946048687089121615290003965868844916657195376675345697991396\
411300205180545419/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 2] -> 
  1 - (108754574361222217928807357097163710143527613*g^2)/
    4115533139194128280034762267063273000880000 + 
   g^4*(514515118031657075337604579830861404216167268039140309574342940697010\
7452250046958764001/112917420132033840402919721021870610453868189450092827251\
36644708373573653849600000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 3] -> 
  1 - (4709040259123710652698735574999610045984039*g^2)/
    182912583964183479112656100758367688928000 + 
   g^4*(411029107337546012795628010942662954746490968783146413320953421571899\
260577304402687349/9409785011002820033576643418489217537822349120841068937613\
87059031131137820800000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 4] -> 
  1 - (33513364959021177286448216564792230405532231*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(500869763236448819813625443517389246683642253407109970978912470232637\
849546171527526409/1254638001467042671143552455798562338376313216112142525015\
182745374841517094400000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 5] -> 
  1 - (737358899095298039567308131610947507778154371*g^2)/
    32924265113553026240278098136506184007040000 + 
   g^4*(442593289329862296974442051397721394178393720683388698871623925533076\
159082456117058043/1290484801508958176033368240249949833758493593715346597158\
473680956979846154240000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 36, 6] -> 
  1 - (53266798166728676773112782403817963839254333*g^2)/
    2743688759462752186689841511375515333920000 + 
   g^4*(166995970572042839277462252596415178502670952045506524117566399360967\
79424966576008239/62731900073352133557177622789928116918815660805607126250759\
137268742075854720000000 + (2335944903847*Zeta[3])/78140450700), 
 \[ScriptCapitalC][10, 38, 0] -> 
  1 - (3534990533660649646875313362879190068440681297119*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(321525786505802446981804377069344149340317892105629366498041070787610\
7534243237656982619101701571/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (90131351212339*Zeta[3])/
      2891196675900), \[ScriptCapitalC][10, 40, 0] -> 
  1 - (6850209611170768337902723691663519465263703441951*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(150304959977978975537028896046960711446539890303449859353772920410810\
557694901517002990929986299/3489143141713517386962157561935093501950965470731\
17743910210949916025656275487930231072000000 + (93645267172279*Zeta[3])/
      2891196675900), \[ScriptCapitalC][12, 12, 0] -> 
  1 - (2048018001497*g^2)/89194245525 + (779087620400198547996695657*g^4)/
    2036637039302139526560000, \[ScriptCapitalC][12, 12, 1] -> 
  1 - (3701878952603*g^2)/158567547600 + (807918950622770550727951307*g^4)/
    2036637039302139526560000, \[ScriptCapitalC][12, 12, 2] -> 
  1 - (179854928849011*g^2)/7849093606200 + 
   (8667960797896834108021796527*g^4)/22403007432323534792160000, 
 \[ScriptCapitalC][12, 12, 3] -> 1 - (340953470001157*g^2)/15698187212400 + 
   (1593735587713458059151515741*g^4)/4480601486464706958432000, 
 \[ScriptCapitalC][12, 12, 4] -> 1 - (694833043466887*g^2)/35320921227900 + 
   (61128677209271089728045411923*g^4)/201627066890911813129440000, 
 \[ScriptCapitalC][12, 12, 5] -> 1 - (4653389252526703*g^2)/282567369823200 + 
   (45594882715350651705471365527*g^4)/201627066890911813129440000, 
 \[ScriptCapitalC][12, 12, 6] -> 1 - (16225780482431*g^2)/1427107928400 + 
   (474028369827181732982235661*g^4)/4073274078604279053120000, 
 \[ScriptCapitalC][12, 14, 0] -> 
  1 - (21181551739622933*g^2)/904429649623500 + 
   g^4*(243353918732081574595369636405391/623232755137590075193716000000 + 
     (324*Zeta[3])/91), \[ScriptCapitalC][12, 14, 1] -> 
  1 - (43371806497279291*g^2)/1808859299247000 + 
   g^4*(1788005163047987514025227208463387/4362629285963130526356012000000 + 
     (324*Zeta[3])/91), \[ScriptCapitalC][12, 14, 2] -> 
  1 - (21459746259638033*g^2)/904429649623500 + 
   g^4*(1767024262334666446095289867807337/4362629285963130526356012000000 + 
     (324*Zeta[3])/91), \[ScriptCapitalC][12, 14, 3] -> 
  1 - (152778979483513*g^2)/6711908346000 + 
   g^4*(150455546700072515765926150769167/396602662360284593305092000000 + 
     (324*Zeta[3])/91), \[ScriptCapitalC][12, 14, 4] -> 
  1 - (52338661755365572*g^2)/2487181536464625 + 
   g^4*(16013556904249453529157618761608507/
      47988922145594435789916132000000 + (324*Zeta[3])/91), 
 \[ScriptCapitalC][12, 14, 5] -> 1 - (365472542414775071*g^2)/
    19897452291717000 + g^4*(12767689403925050805427177091709667/
      47988922145594435789916132000000 + (324*Zeta[3])/91), 
 \[ScriptCapitalC][12, 14, 6] -> 1 - (248100096852472684*g^2)/
    17410270755252375 + g^4*(57393159515309049968768626884570469/
      335922455019161050529412924000000 + (324*Zeta[3])/91), 
 \[ScriptCapitalC][12, 16, 0] -> 1 - (154906679147993498519*g^2)/
    6504658040092212000 + g^4*(400471620762287473974252772538132073817/
      1007394671869910872723272929832000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 1] -> 1 - (1274991921136713711277*g^2)/
    52037264320737696000 + g^4*(6785169283370668258176353873951084768197/
      16118314749918573963572366877312000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 2] -> 1 - (57676248847027400341*g^2)/
    2365330196397168000 + g^4*(27969976913421220420458736024734617491/
      66604606404622206461042838336000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 3] -> 1 - (1227169874962324611937*g^2)/
    52037264320737696000 + g^4*(6421479233083428030948675914073484602817/
      16118314749918573963572366877312000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 4] -> 1 - (17960430696185900863*g^2)/
    813082255011526500 + g^4*(720715977455553676273944947311571630879/
      2014789343739821745446545859664000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 5] -> 1 - (2056538936383389917969*g^2)/
    104074528641475392000 + g^4*(1195539934223271166604076111449481060113/
      4029578687479643490893091719328000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 16, 6] -> 1 - (1328233080145590748331*g^2)/
    81772843932587808000 + g^4*(16385622197393661562724251752816007771169/
      77569389733983137199692015597064000000 + (6061*Zeta[3])/910), 
 \[ScriptCapitalC][12, 18, 0] -> 1 - (890585192194441001281*g^2)/
    36859728893855868000 + g^4*(548754889108486587051013531708439373860809/
      1358639614128553130346120758033424000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 1] -> 1 - (1379343721090934173109*g^2)/
    55289593340783802000 + g^4*(97496784261990480025052906709732774136489/
      226439935688092188391020126338904000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 2] -> 1 - (2756783238863444974343*g^2)/
    110579186681567604000 + g^4*(34566664758155175076606095543425582723077/
      79919977301679595902712985766672000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 3] -> 1 - (2383626303922485791291*g^2)/
    98292610383615648000 + g^4*(4501487479506548224938545347790003392728347/
      10869116913028425042768966064267392000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 4] -> 1 - (447276757045832500387*g^2)/
    19513974120276636000 + g^4*(1537581892913183891889054967403313274969277/
      4075918842385659391038362274100272000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 5] -> 1 - (55294116180879300037877*g^2)/
    2653900480357622496000 + g^4*(1308752509516899480870490763881897202179657/
      4075918842385659391038362274100272000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 18, 6] -> 1 - (356268400338568001761*g^2)/
    20105306669375928000 + g^4*(329603124343391055613819556725911221876569/
      1358639614128553130346120758033424000000 + (436511*Zeta[3])/46410), 
 \[ScriptCapitalC][12, 20, 0] -> 1 - (126817316951261820074237*g^2)/
    5182477882476135040800 + 
   g^4*(4401546344720650157584009100330857155230593519/
      10743230800941729823923615899311047065856000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 1] -> 
  1 - (52518980607611391334079*g^2)/2072991152990454016320 + 
   g^4*(5895431486848742883602927498809329428923394963/
      13429038501177162279904519874138808832320000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 2] -> 
  1 - (65806047848330767445491*g^2)/2591238941238067520400 + 
   g^4*(4762923105554936253165817905011258879952072601/
      10743230800941729823923615899311047065856000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 3] -> 
  1 - (22556067242044725331073*g^2)/909206646048444744000 + 
   g^4*(57407873659365246242126210544356160604384928231/
      134290385011771622799045198741388088323200000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 4] -> 
  1 - (611593311864551918979307*g^2)/25912389412380675204000 + 
   g^4*(105685664625754086996036709044207688838310000043/
      268580770023543245598090397482776176646400000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 5] -> 
  1 - (37478926718897313534233*g^2)/1727492627492045013600 + 
   g^4*(2290176508514678974811244133236817409690806291/
      6714519250588581139952259937069404416160000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 20, 6] -> 
  1 - (293337903753239792161853*g^2)/15547433647428405122400 + 
   g^4*(2876687114900913050469145452589084626220182223/
      10743230800941729823923615899311047065856000 + 
     (10465697*Zeta[3])/881790), \[ScriptCapitalC][12, 22, 0] -> 
  1 - (226123530075564611045747507*g^2)/9136708506805426076930400 + 
   g^4*(13858911612944057136762013722876281516535105839434841/
      33391776935332255445094841306145717847634577664000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 1] -> 
  1 - (10663500868279153755946331*g^2)/415304932127519367133200 + 
   g^4*(14910490797974387031276736352606905509247313742275891/
      33391776935332255445094841306145717847634577664000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 2] -> 
  1 - (2592884152825688152638002177*g^2)/100503793574859686846234400 + 
   g^4*(166322274613612320182923656486184077970765372447543411/
      367309546288654809896043254367602896323980354304000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 3] -> 
  1 - (5082430239074871797187905231*g^2)/201007587149719373692468800 + 
   g^4*(403103606868832772685116307923909383169990589194111137/
      918273865721637024740108135919007240809950885760000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 4] -> 
  1 - (2429590120780464429406458767*g^2)/100503793574859686846234400 + 
   g^4*(29921464906319995688065149448585468783433480661232187/
      73461909257730961979208650873520579264796070860800 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 5] -> 
  1 - (20264904213142171411563360697*g^2)/904534142173737181616109600 + 
   g^4*(5914060566976432172597917548433498616840970654213163511/
      16528929582989466445321946446542130334579115943680000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 22, 6] -> 
  1 - (284119587128830267237241569*g^2)/14357684796408526692319200 + 
   g^4*(27884448096017227197855803614382477854466264092954241/
      96660406918067055235800856412527077979994830080000 + 
     (136789507*Zeta[3])/9699690), \[ScriptCapitalC][12, 24, 0] -> 
  1 - (61735800486442985072027002459*g^2)/2469195473964166397290440600 + 
   g^4*(32775513979451970721989026913194273000937976762213273548071/
      78040656494657591510350945703101892387499419419243008000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 1] -> 
  1 - (1026440821716069850478431863839*g^2)/39507127583426662356647049600 + 
   g^4*(11792358613459879867621145645761918879974155378026187399477/
      26013552164885863836783648567700630795833139806414336000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 2] -> 
  1 - (57402953964990775667048729293*g^2)/2194840421301481242035947200 + 
   g^4*(35992851358529379080503667664260273153112070215240571616791/
      78040656494657591510350945703101892387499419419243008000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 3] -> 
  1 - (11167717354838743245627691922429*g^2)/434578403417693285923117545600 + 
   g^4*(385460938166445004713662580682454722665948277374852057167221/
      858447221441233506613860402734120816262493613611673088000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 4] -> 
  1 - (6766356773671341438522645851*g^2)/274355052662685155254493400 + 
   g^4*(32716059588533735159968270428508112079865915921492072635271/
      78040656494657591510350945703101892387499419419243008000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 5] -> 
  1 - (19989721699815004295914159209041*g^2)/869156806835386571846235091200 + 
   g^4*(1064579838280751348140026445548157526464930874587560017723911/
      2861490738137445022046201342447069387541645378705576960000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 24, 6] -> 
  1 - (8929652026442699176499341281803*g^2)/434578403417693285923117545600 + 
   g^4*(656405474065656918038409765832412777550142331816532946261237/
      2146118053603083766534651006835302040656234034029182720000 + 
     (3602044091*Zeta[3])/223092870), \[ScriptCapitalC][12, 26, 0] -> 
  1 - (5452130687496947263485606473111*g^2)/216054603971864559762913552500 + 
   g^4*(1014749674773749767846104732273252144087062045316523693684319003/
      2389995105148888740004497712157495454367169719714317120000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 1] -> 
  1 - (45382098925161672207405452646613*g^2)/
    1728436831774916478103308420000 + 
   g^4*(1098176879591273865237050503487688412720093548974794409452809083/
      2389995105148888740004497712157495454367169719714317120000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 2] -> 
  1 - (2287530347892628019891178918167*g^2)/86421841588745823905165421000 + 
   g^4*(5601287843087238582269682723783387188040085433064572251850372743/
      11949975525744443700022488560787477271835848598571585600000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 3] -> 
  1 - (900892475539126568531406916516559*g^2)/
    34568736635498329562066168400000 + 
   g^4*(27359651155671989454445030096235315326887966466881920852321113079/
      59749877628722218500112442803937386359179242992857928000000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 4] -> 
  1 - (108402146836676643520199283870949*g^2)/
    4321092079437291195258271050000 + 
   g^4*(212150881602524141165741547895800336878081312079625644313426907/
      493800641559687756199276386809399887265944156965768000000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 5] -> 
  1 - (1787816136625239745734522451395299*g^2)/
    76051220598096325036545570480000 + 
   g^4*(12629993962785207348620708842707902666311077577385135360468328503/
      32862432695797220175061843542165562497548583646071860400000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 26, 6] -> 
  1 - (402806019334942721016482911850561*g^2)/
    19012805149524081259136392620000 + 
   g^4*(42152153171713980862864235542155036569129120885899958652384267257/
      131449730783188880700247374168662249990194334584287441600000000 + 
     (20110725631*Zeta[3])/1115464350), \[ScriptCapitalC][12, 28, 0] -> 
  1 - (361766268011266409348254538844857*g^2)/
    14214902909597157931987553730000 + 
   g^4*(11092919311365564773418969659340884651628223264344782996079479837/
      25864123485347039530296473719357088382245315536593524851200000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 1] -> 
  1 - (1507142903583537233997552595965353*g^2)/
    56859611638388631727950214920000 + 
   g^4*(60153594505583352727091369775488439124844411287895651227295228557/
      129320617426735197651482368596785441911226577682967624256000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 2] -> 
  1 - (2281770789909197479454158102073417*g^2)/
    85289417457582947591925322380000 + 
   g^4*(184487445726160218912044225611852471529301365329348597691568784507/
      387961852280205592954447105790356325733679733048902872768000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 3] -> 
  1 - (1500164582354581613397649144511503*g^2)/
    56859611638388631727950214920000 + 
   g^4*(6693624418779764149374052579737181179123280283558799108623013677/
      14368957491859466405720263177420604656802953075885291584000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 4] -> 
  1 - (54285044914883061253091191401007*g^2)/
    2132235436439573689798133059500 + 
   g^4*(4256199635537104303547638691667409234954092119157165138653140418411/
      9699046307005139823861177644758908143341993326222571819200000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 5] -> 
  1 - (24511718567890061022569800374387403*g^2)/
    1023473009490995371103103868560000 + 
   g^4*(522518049083250624859779209189197205879655770044186962725978057021/
      1322597223682519066890160587921669292273908180848532520800000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 28, 6] -> 
  1 - (529556721645002423093868784055659*g^2)/
    24368404987880842169121520680000 + 
   g^4*(3234291920562855769431682549758682519634140666052115332667201196729/
      9699046307005139823861177644758908143341993326222571819200000000 + 
     (66175085393*Zeta[3])/3346393050), \[ScriptCapitalC][12, 30, 0] -> 
  1 - (11011105119424641480610222459385831*g^2)/
    429293528588740949134078167090000 + 
   g^4*(270644048058895941858523182614875780485411766972733597801510983358185\
7/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 1] -> 
  1 - (22954993472290271380331502829180597*g^2)/
    858587057177481898268156334180000 + 
   g^4*
    (14702183733537075865600366481795487851322889330067770169267144221758301/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 2] -> 
  1 - (1054138992003197636436615625776721*g^2)/
    39026684417158268103098015190000 + 
   g^4*(301139450700066606511649529803965039846404820440570886939381650001840\
1/6251216310702799077341030963825691740380146214810457491589952000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 3] -> 
  1 - (45802702065961432928105274199697993*g^2)/
    1717174114354963796536312668360000 + 
   g^4*
    (73919386373176777742515270800652511330577594307718709599496659956747901/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 4] -> 
  1 - (1245536652422787683280976613381908*g^2)/
    48295521966233356777583793797625 + 
   g^4*
    (628757714794728134333810684429334214544705534047992293220441845808531601/
      1406523669908129792401731966860780641585532898332352935607739200000000 \
+ (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 5] -> 
  1 - (188058636988033655234527835542250453*g^2)/
    7727283514597337084413407007620000 + 
   g^4*
    (113801494984224169205845459427896524214257770646264757919313439263284977/
      281304733981625958480346393372156128317106579666470587121547840000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 30, 6] -> 
  1 - (39715722822923330754264447248422*g^2)/
    1788723035786420621391992362875 + 
   g^4*
    (53859756056522869118010029246042583588020224980522079074104531794416169/
      156280407767569976933525774095642293509503655370261437289748800000000 + 
     (2077027228357*Zeta[3])/97045398450), \[ScriptCapitalC][12, 32, 0] -> 
  1 - (275672605631561307685566983078282259060299*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(795654149449854943487132472311080817760211621496501936063152984620619\
103644409053/1821657913074524431101481970705775757067482024038241942995432299\
520664473600000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 1] -> 
  1 - (2300277555677348507888536108857958397470267*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(346284756257034319962289988692916382191254001323349665241444573691379\
9691006211931/728663165229809772440592788282310302826992809615296777198172919\
8082657894400000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 2] -> 
  1 - (1162878695613867308134795325071702271927321*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(177581863986869607315216990004519307301755272395882515226619723282876\
9525421214563/364331582614904886220296394141155151413496404807648388599086459\
9041328947200000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 3] -> 
  1 - (2299249029090374856750854134119372904669447*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(281761749335153761852776182042387133677563696588720178073515296290020\
6172174712033/587631584862749816484349022808314760344349040012336110643687838\
5550530560000000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 4] -> 
  1 - (69586200482588736135200332701902965633781*g^2)/
    2667555289576461816994012400696186340000 + 
   g^4*(413884722487217920244146020063520978084815542988561277970501285115901\
7912538493043/910828956537262215550740985352887878533741012019120971497716149\
7603322368000000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 5] -> 
  1 - (4213513288531459248951083208603692343447719*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(150464364688011071675372596360649793740106743302921395122969372014486\
125272781911201/3643315826149048862202963941411551514134964048076483885990864\
59904132894720000000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 32, 6] -> 
  1 - (643536684210797825180347736005044680321099*g^2)/
    28453923088815592714602798940759320960000 + 
   g^4*(645741554968101751340483929774576749901683927831869012900241304808595\
51953767153163/18216579130745244311014819707057757570674820240382419429954322\
9952066447360000000 + (137946478311659*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 0] -> 
  1 - (1690453053658181563927547756225419445289883*g^2)/
    64991347055135615177672302126052539920000 + 
   g^4*(900339803221983666904032264353630953643880633478622025330664832839235\
96817619046552857/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 1] -> 
  1 - (1764105599103495693129849409544361723316333*g^2)/
    64991347055135615177672302126052539920000 + 
   g^4*(980808383857474600154428758146379242822054977895907873667995309056639\
89882155168306637/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 2] -> 
  1 - (215960352602310076448470047740181589805415643*g^2)/
    7863952993671409436498348557252357330320000 + 
   g^4*(110791074885135979129312039030513050281169883358613273343428496387921\
7576596728993534947/224879115224267354708400195578701252770587987162460872257\
9286287950772276047360000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 3] -> 
  1 - (1709567173341580930597300887254010042027563669*g^2)/
    62911623949371275491986788458018858642560000 + 
   g^4*(436646418580343847883850489399340612161820706296206695233196427037135\
4975038042420077543/899516460897069418833600782314805011082351948649843489031\
7145151803089104189440000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 4] -> 
  1 - (207243262622153369264080862264628325140515143*g^2)/
    7863952993671409436498348557252357330320000 + 
   g^4*(196750686574180794704691665488088057759116730854682497795901412432889\
5834456897167461/426715588660848870414421623488996684574170753628958011874627\
3791177936007680000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 5] -> 
  1 - (1571989784914885038881562788111427234299269229*g^2)/
    62911623949371275491986788458018858642560000 + 
   g^4*(756594959676037848009983814799203808294038482301020064596241536706856\
263988921956086569/1799032921794138837667201564629610022164703897299686978063\
429030360617820837888000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 34, 6] -> 
  1 - (1060009475592472569552233122360905363574561*g^2)/
    46122891458483339803509375702359867040000 + 
   g^4*(742565151839726103836232037134393748077596342905919350262555122185905\
8076795483056321/204435559294788504280363814162455684336898170147691702052662\
38981370657054976000000 + (146569506871259*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][12, 36, 0] -> 
  1 - (3264356104213508479962097909389383479902389*g^2)/
    124713125430125099394992795971614333360000 + 
   g^4*(334123615473768587016349854237884331454648655291985749579579163501608\
760565270150722643/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 1] -> 
  1 - (189333042515723257400253191116696519426073*g^2)/
    6928506968340283299721821998423018520000 + 
   g^4*(364355898475299477090323095860630533586481266544301469916038173363175\
007116468070688753/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 2] -> 
  1 - (37947782693168149003103063084651318395317269*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(124846995722802768989820121920004162933583656768062489892464990632666\
602833806807484197/2509276002934085342287104911597124676752626432224285050030\
36549074968303418880000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 3] -> 
  1 - (9394729201617048053303849369892173088281587*g^2)/
    342961094932844023336230188921939416740000 + 
   g^4*(167966565159548616175477413110812576537606098973654421895382498078222\
949083954396336339/3421740004001025466755143061268806377389945134851297795495\
95294193138595571200000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 4] -> 
  1 - (1204053904509549900832154603227308522563114963*g^2)/
    45270864531135411080382384937696003009680000 + 
   g^4*(580261119976289805261783751547597739598852264875468646765784400099752\
54376415796722994231/12420916214523722444321169312405767149925500839510210997\
6503091792109310192345600000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 5] -> 
  1 - (4574838819023686451125114781071229516954914903*g^2)/
    181083458124541644321529539750784012038720000 + 
   g^4*(212343301394056589161728679583904708127510275333228528064409021540861\
47753536453031775323/49683664858094889777284677249623068599702003358040843990\
601236716843724076938240000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 36, 6] -> 
  1 - (78161290603501741652188241353072948445004307*g^2)/
    3353397372676697117065361847236740963680000 + 
   g^4*(192034334341428336979212777404250651321869802686521759998338795396064\
066100112125244143/5175381756051551018467153880169069645802292016462587915687\
62882467122125801440000000 + (22100933210117*Zeta[3])/859544957700), 
 \[ScriptCapitalC][12, 38, 0] -> 
  1 - (328166400168605479325349450971118257724348226829*g^2)/
    12463455616110412058237395051015221632998320000 + 
   g^4*(336173990674783775205820886224884861106153745630236616556654547208365\
2140727733364819451831866071/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (858449816244329*Zeta[3])/
      31803163434900), \[ScriptCapitalC][12, 40, 0] -> 
  1 - (635855750876559515043438112161086582331389418541*g^2)/
    24014951065188354941481809976346402658704080000 + 
   g^4*(628434942656262072828028627519579403901706367575016940353460874493411\
284421707586385146132317601/1395657256685406954784863024774037400780386188292\
470975640843799664102625101951720924288000000 + (897102891803669*Zeta[3])/
      31803163434900), \[ScriptCapitalC][14, 14, 0] -> 
  1 - (10798100472033143*g^2)/452214824811750 + 
   (108711226288639135012922845704109*g^4)/267099752201824317940164000000, 
 \[ScriptCapitalC][14, 14, 1] -> 1 - (155877653375930677*g^2)/
    6331007547364500 + (39589768749903135166149139958502187*g^4)/
    91615215005225741053476252000000, \[ScriptCapitalC][14, 14, 2] -> 
  1 - (505416300594622969*g^2)/20575774528934625 + 
   (515517928083548853055741253909451631*g^4)/
    1190997795067934633695191276000000, \[ScriptCapitalC][14, 14, 3] -> 
  1 - (3923445861954810977*g^2)/164606196231477000 + 
   (492183635915763449217030961541840431*g^4)/
    1190997795067934633695191276000000, \[ScriptCapitalC][14, 14, 4] -> 
  1 - (20315794857467457911*g^2)/905334079273123500 + 
   (4911552314856407431161176280476157341*g^4)/
    13100975745747280970647104036000000, \[ScriptCapitalC][14, 14, 5] -> 
  1 - (9168679096679895073*g^2)/452667039636561750 + 
   (4150842443659756749182090387266901501*g^4)/
    13100975745747280970647104036000000, \[ScriptCapitalC][14, 14, 6] -> 
  1 - (15366679324233275921*g^2)/905334079273123500 + 
   (3084347172841339602507529649109595901*g^4)/
    13100975745747280970647104036000000, \[ScriptCapitalC][14, 16, 0] -> 
  1 - (31577767245270018659*g^2)/1300931608018442400 + 
   g^4*(625756463642836335444054308230297164439/
      1511092007804866309084909394748000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 1] -> 1 - (130901403287373900011*g^2)/
    5203726432073769600 + g^4*(75097341475929728287695585319408037714293/
      169242304874145026617509852211776000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 2] -> 1 - (1026072806884066462*g^2)/
    40654112750576325 + g^4*(2712035441083199014691394615423900121381/
      6044368031219465236339637578992000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 3] -> 1 - (1798015781514951114079*g^2)/
    72852170049032774400 + g^4*(1027563268068381076140454728570847572531227/
      2369392268238030372645137930964864000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 4] -> 1 - (253013196269869861429*g^2)/
    10762252393607114400 + g^4*(70129665374709495365862882229312894978651/
      175011928903945425252197688082632000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 5] -> 1 - (10251221905083890078603*g^2)/
    473539105318713033600 + g^4*(5382301915180176453606685017409063825996663/
      15401049743547197422193396551271616000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 16, 6] -> 1 - (12295771598521225089551*g^2)/
    651116269813230421200 + g^4*(11751984954392312611845302643650622252729167/
      42352886794754792911031840515996944000000 + (31*Zeta[3])/10), 
 \[ScriptCapitalC][14, 18, 0] -> 1 - (544490449383077023007*g^2)/
    22115837336313520800 + g^4*(1713989397468161690451823126588660202362921/
      4075918842385659391038362274100272000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 1] -> 1 - (566381574591781596257*g^2)/
    22115837336313520800 + g^4*(264203529574763186848825469816483562974953/
      582274120340808484434051753442896000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 2] -> 1 - (570618019124028377507*g^2)/
    22115837336313520800 + g^4*(1883347303980318472865352999461083579902421/
      4075918842385659391038362274100272000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 3] -> 1 - (561065332177434328007*g^2)/
    22115837336313520800 + g^4*(87463874920885206826346726019533745956651/
      194091373446936161478017251147632000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 4] -> 1 - (538788437246852149307*g^2)/
    22115837336313520800 + g^4*(33708665970845008085178672389939735974871/
      79919977301679595902712985766672000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 5] -> 1 - (3518866177694107331291*g^2)/
    154810861354194645600 + g^4*(3572550187413929672721840163037023402330199/
      9510477298899871912422845306233968000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 18, 6] -> 1 - (40887020073636072234133*g^2)/
    2012541197604530392800 + 
   g^4*(345454305433580297256453901561162536260146033/
      1112725843971285013753472900829374256000000 + (2981*Zeta[3])/510), 
 \[ScriptCapitalC][14, 20, 0] -> 1 - (1937899513512366965281531*g^2)/
    77737168237142025612000 + 
   g^4*(1717668087877624090668991847898391681654230403301/
      4028711550353148683971355962241642649696000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 1] -> 1 - (505373525068083446411089*g^2)/
    19434292059285506403000 + 
   g^4*(1863478543095594800498828583827148894435297060851/
      4028711550353148683971355962241642649696000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 2] -> 1 - (2042949895867716144060331*g^2)/
    77737168237142025612000 + 
   g^4*(1907972828104566897565019429005563289775410298501/
      4028711550353148683971355962241642649696000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 3] -> 1 - (4033969608143006242619837*g^2)/
    155474336474284051224000 + 
   g^4*(156115829433193458070944230581260783314334740623/
      335725962529429056997612996853470220808000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 4] -> 1 - (1948337023064493759822781*g^2)/
    77737168237142025612000 + 
   g^4*(45389495695722005618196586952738912351414106559/
      103300296162901248306957845185683144864000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 5] -> 1 - (1834676359494553545155611*g^2)/
    77737168237142025612000 + 
   g^4*(533397850951708273616497266957242762671017380707/
      1342903850117716227990451987413880883232000000 + (80507*Zeta[3])/9690), 
 \[ScriptCapitalC][14, 20, 6] -> 1 - (1666560736844638035790661*g^2)/
    77737168237142025612000 + 
   g^4*(4074917995916936651962115398367541136792862735963/
      12086134651059446051914067886724927949088000000 + 
     (80507*Zeta[3])/9690), \[ScriptCapitalC][14, 22, 0] -> 
  1 - (3454685846679653293614354293*g^2)/137050627602081391153956000 + 
   g^4*(772291894538623979357285640877417212228484651755121357/
      1788845192964227970272937927114949170408995232000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 1] -> 
  1 - (3611550263801456558027363243*g^2)/137050627602081391153956000 + 
   g^4*(5890272819494367135989567421673208426979101336163847399/
      12521916350749595791910565489804644192862966624000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 2] -> 
  1 - (151541338569974078661932279*g^2)/5676653214287394899868000 + 
   g^4*(42396652294981181938934304117792537792268425089067856693/
      87653414455247170543373958428632509350040766368000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 3] -> 
  1 - (1152926805841760473517598383*g^2)/43607017873389533548986000 + 
   g^4*(41847535598026229520712884547751065490451638201885861743/
      87653414455247170543373958428632509350040766368000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 4] -> 
  1 - (270712486851935336680670217511*g^2)/10552898325360267118854612000 + 
   g^4*(438131083310301309257726153696103843416494670666333448323/
      964187559007718875977113542714957602850448430048000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 5] -> 
  1 - (256658526455180238438496382041*g^2)/10552898325360267118854612000 + 
   g^4*(400455812693756281756809076251104638640825455265359607183/
      964187559007718875977113542714957602850448430048000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 22, 6] -> 
  1 - (235825212290665247798868726691*g^2)/10552898325360267118854612000 + 
   g^4*(346428651143197270919969729168665776302817768184965325483/
      964187559007718875977113542714957602850448430048000000 + 
     (7865719*Zeta[3])/746130), \[ScriptCapitalC][14, 24, 0] -> 
  1 - (943017597318001036652985328067*g^2)/37037932109462495959356609000 + 
   g^4*(1825728731383461014556060688219635739223670336427570283373199/
      4180749455070942402340229234094744235044611754602304000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 1] -> 
  1 - (1128593121763659991087684721473*g^2)/42329065267957138239264696000 + 
   g^4*(13973289724795008417310040023416336576153297714046565989192693/
      29265246185496596816381604638663209645312282282216128000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 2] -> 
  1 - (2004567730089104689822236240409*g^2)/74075864218924991918713218000 + 
   g^4*(14417106046617714970808274169910672221712744385153932063381593/
      29265246185496596816381604638663209645312282282216128000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 3] -> 
  1 - (15921566292425946418068465216497*g^2)/592606913751399935349705744000 + 
   g^4*(14289874917353685753852299849017522145747204342904230107216693/
      29265246185496596816381604638663209645312282282216128000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 4] -> 
  1 - (149202619372652259503172535740443*g^2)/
    5703841544857224377740917786000 + 
   g^4*(1053243757541901626650531640398433936508671847357834819003674261/
      2253423956283237954861383557177067142689045735730641856000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 5] -> 
  1 - (568768482064393207857094485323357*g^2)/
    22815366179428897510963671144000 + 
   g^4*(970875632678684648008929193577899173428009477051677059620317781/
      2253423956283237954861383557177067142689045735730641856000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 24, 6] -> 
  1 - (65881817959885984422284054506129*g^2)/
    2851920772428612188870458893000 + 
   g^4*(851806807802223918995712605479420275448980638779788401316503381/
      2253423956283237954861383557177067142689045735730641856000000 + 
     (215979647*Zeta[3])/17160990), \[ScriptCapitalC][14, 26, 0] -> 
  1 - (8326776193932288175238487257509*g^2)/324081905957796839644370328750 + 
   g^4*(3164338240317916264087965571259655581090809460712876589591983161/
      7169985315446666220013493136472486363101509159142951360000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 1] -> 
  1 - (5373254959875665271349500478769*g^2)/199435019050951901319612510000 + 
   g^4*(3469598145966353586437259753562522165614277824911504994236678441/
      7169985315446666220013493136472486363101509159142951360000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 2] -> 
  1 - (461523973532921616239284116742633*g^2)/
    16852259109805435661507257095000 + 
   g^4*(46666529378556226267375028675795970398155981711859901736350906821/
      93209809100806660860175410774142322720319619068858367680000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 3] -> 
  1 - (1836469286157822780866821031006437*g^2)/
    67409036439221742646029028380000 + 
   g^4*(9282178423920864071462606138797479325047765543740941416309032689/
      18641961820161332172035082154828464544063923813771673536000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 4] -> 
  1 - (896466499478847426900487881970901*g^2)/
    33704518219610871323014514190000 + 
   g^4*(44627762320346328127745944211322164498584685084872005486360536837/
      93209809100806660860175410774142322720319619068858367680000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 5] -> 
  1 - (589753881908388938013952112479627*g^2)/
    23171856275982474034572478505625 + 
   g^4*(2277750989211418174706825155985516222981071241345035418467928573363/
      5126539500544366347309647592577827749617579048787210222400000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 26, 6] -> 
  1 - (8801113863949329738766665870247657*g^2)/
    370749700415719584553159656090000 + 
   g^4*(2020169755168232694889957952727937270024702619488172419816209578963/
      5126539500544366347309647592577827749617579048787210222400000000 + 
     (16139182231*Zeta[3])/1115464350), \[ScriptCapitalC][14, 28, 0] -> 
  1 - (368283301353945553492144836805397*g^2)/
    14214902909597157931987553730000 + 
   g^4*(288170975224465635635071501487293787654135034144752396689811555501/
      646603087133675988257411842983927209556132888414838121280000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 1] -> 
  1 - (773210436586770576504662213960269*g^2)/
    28429805819194315863975107460000 + 
   g^4*(316710911381142924634144132435677270421921136481324703052681666141/
      646603087133675988257411842983927209556132888414838121280000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 2] -> 
  1 - (393457524206935491849118870315097*g^2)/
    14214902909597157931987553730000 + 
   g^4*(328424621557114958934296448838557071337419635650734977298479087661/
      646603087133675988257411842983927209556132888414838121280000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 3] -> 
  1 - (20385634344750211875745937718557869*g^2)/
    739174951299052212463352793960000 + 
   g^4*(473097792091758913319270925586543983585327920407821944160723893237/
      933982236970865316371817106532339302692191949932543952960000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 4] -> 
  1 - (356188158983539949439084805167209*g^2)/
    13199552701768789508274157035000 + 
   g^4*(91321765189696247863049728579051749271908421953488990998632141629/
      186796447394173063274363421306467860538438389986508790592000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 5] -> 
  1 - (9574482718957752081668666921030939*g^2)/
    369587475649526106231676396980000 + 
   g^4*(6390143559463631177248664854169545219195613936081602073123326926263/
      14009733554562979745577256597985089540382879248988159294400000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 28, 6] -> 
  1 - (6732097898202024183730149315403073*g^2)/
    277190606737144579673757297735000 + 
   g^4*(7349377555152227934915543909890411295068708741439931863293788895281/
      18012514570152402530027901340266543694777987605841919092800000000 + 
     (7751493599*Zeta[3])/478056150), \[ScriptCapitalC][14, 30, 0] -> 
  1 - (11207921112991529157588732924695651*g^2)/
    429293528588740949134078167090000 + 
   g^4*
    (14057402702040773880790752837735070170978911145457558398661252159575277/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 1] -> 
  1 - (735989793009865417453279067209961*g^2)/
    26830845536796309320879885443125 + 
   g^4*
    (15479744715215255022841059776184174342402232068558553255294566655394797/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 2] -> 
  1 - (413673100709400316606230772904269*g^2)/
    14803225123749687901175109210000 + 
   g^4*
    (16082680190578642959245938589733723970557152988671488116223586522187757/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 3] -> 
  1 - (23937484343807336568370547262489877*g^2)/
    858587057177481898268156334180000 + 
   g^4*
    (16075626393796086529534148175425260101971711131481999134759328599720597/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 4] -> 
  1 - (733267161301088330508140475332111*g^2)/
    26830845536796309320879885443125 + 
   g^4*
    (15562841173949176839040949623978309061351678804247009917010849290313277/
      31256081553513995386705154819128458701900731074052287457949760000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 5] -> 
  1 - (146810105047931362040737152292209983*g^2)/
    5580815871653632338743016172170000 + 
   g^4*
    (37918353101737909669133105815484060511728856427310635663329348225419189/
      81265812039136388005433402529733992624941900792535947390669376000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 30, 6] -> 
  1 - (470083334392599791679875654008367*g^2)/
    18982366910386504553547674055000 + 
   g^4*
    (170769173108011892862654229457174462368341026321192656061927710082969273/
      406329060195681940027167012648669963124709503962679736953346880000000 + 
     (247357564651*Zeta[3])/13863628350), \[ScriptCapitalC][14, 32, 0] -> 
  1 - (280564526983728345230721662160739289345579*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(206577146470256491260386360634297187606375292216038678713593913006694\
30712813502253/45541447826863110777537049267644393926687050600956048574885807\
488016611840000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 1] -> 
  1 - (1179963920174097089868001556229933276499841*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(455700820415830557647568801728342109449423777999085821847907301812434\
64759077648671/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 2] -> 
  1 - (11567941258776659977994264733237606135379*g^2)/
    410393121473301817999078830876336360000 + 
   g^4*(237100598502092685163714890751204521727424936843473047812315606911494\
84984109085683/45541447826863110777537049267644393926687050600956048574885807\
488016611840000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 3] -> 
  1 - (2403179668590588657125178279564370876673107*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(949807169819075855051670575547284833313318775979007179394619615100478\
99532416372947/18216579130745244311014819707057757570674820240382419429954322\
9952066447360000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 4] -> 
  1 - (10169248436049134125151528716724881044751*g^2)/
    367938660631236112688829296647749840000 + 
   g^4*(230465106867658837300246519261814261957426907158948630225492777377361\
70305593007293/45541447826863110777537049267644393926687050600956048574885807\
488016611840000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 5] -> 
  1 - (1137969441171635754550378889193296964916331*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(867039997260563259029137326483524269184341768638634545248323120411542\
8957478817633/182165791307452443110148197070577575706748202403824194299543229\
95206644736000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 32, 6] -> 
  1 - (14929056538352463970157184932701431151873*g^2)/
    592790064350324848220891644599152520000 + 
   g^4*(392695049197801841796609314872057997871639431710183410672341932377096\
8225940197623/910828956537262215550740985352887878533741012019120971497716149\
7603322368000000 + (16646281887437*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 0] -> 
  1 - (1720249301894108065338944437909475902482043*g^2)/
    64991347055135615177672302126052539920000 + 
   g^4*(934789084084386169192410129080787595984483203710993279957654398760493\
03827880580806769/20443555929478850428036381416245568433689817014769170205266\
2389813706570549760000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 1] -> 
  1 - (1809752302866537218945456659513846184036743*g^2)/
    64991347055135615177672302126052539920000 + 
   g^4*(103247240650236707290713197323804354776087027296081980985658896155548\
116560292734608649/2044355592947885042803638141624556843368981701476917020526\
62389813706570549760000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 2] -> 
  1 - (20310881422250946994512569069133708034496273*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(107582435961499076283045113516738963223206134549114674338192764327446\
237006042411245089/2044355592947885042803638141624556843368981701476917020526\
62389813706570549760000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 3] -> 
  1 - (634515692806625614513569118622286246635689*g^2)/
    22340775550202867717324853855830560597500 + 
   g^4*(107916469168157052711697303690425691139372067738258267486931763556134\
434964204610371299/2044355592947885042803638141624556843368981701476917020526\
62389813706570549760000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 4] -> 
  1 - (219546847133050541303593247847198193536980953*g^2)/
    7863952993671409436498348557252357330320000 + 
   g^4*(115463617473499737309579338670557685989706662491127860897775764437431\
1003239849046870959/224879115224267354708400195578701252770587987162460872257\
9286287950772276047360000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 5] -> 
  1 - (212182326957979842429452678052531239640793873*g^2)/
    7863952993671409436498348557252357330320000 + 
   g^4*(108930915640298699546774591393354596555209155727749986554868242958878\
8813904088529812367/224879115224267354708400195578701252770587987162460872257\
9286287950772276047360000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 34, 6] -> 
  1 - (6930512753378228108564448387603442503205037*g^2)/
    271170792885221015051667191629391632080000 + 
   g^4*(991381923352898870747847643423173828179167406982381488746861652559909\
416571584091780047/2248791152242673547084001955787012527705879871624608722579\
286287950772276047360000000 + (17878143110237*Zeta[3])/859544957700), 
 \[ScriptCapitalC][14, 36, 0] -> 
  1 - (3321532688666232306994778028296626951811669*g^2)/
    124713125430125099394992795971614333360000 + 
   g^4*(346825122409136005333630878938630072964004913818581668572437412810401\
759049900334372011/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 1] -> 
  1 - (3496000216750591151011701291695809803025019*g^2)/
    124713125430125099394992795971614333360000 + 
   g^4*(383513690291264723687693036182362422042509548048751750397584052480105\
897495134815196831/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 2] -> 
  1 - (274531367356260248917703930183668351015913*g^2)/
    9593317340778853799614830459354948720000 + 
   g^4*(400069470634443352380098867058084467069633922983934056026248070324216\
896127164737159851/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 3] -> 
  1 - (1785268882015688390479896719516031789766297*g^2)/
    62356562715062549697496397985807166680000 + 
   g^4*(401864661548044323358878136471434237376951498419662366931080850026335\
035620324404034521/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 4] -> 
  1 - (425136470790566748415353679795424252171543849*g^2)/
    15090288177045137026794128312565334336560000 + 
   g^4*(430756916705765564275595430286291006727546166019830930493232913020244\
9934975118889710801/828061080968248162954744620827051143328366722634014066510\
0206119473954012823040000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 5] -> 
  1 - (1978437354128202348524646911357654810378753*g^2)/
    72549462389640081859587155348871799695000 + 
   g^4*(407443589156925768927632169579634849517185089283856988274523439558684\
6282406788880059671/828061080968248162954744620827051143328366722634014066510\
0206119473954012823040000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 36, 6] -> 
  1 - (130240085556019792945456761726235779093769283*g^2)/
    5030096059015045675598042770855111445520000 + 
   g^4*(372286962237968710288457094565191672641014746178189683301205050839716\
3597127603183559441/828061080968248162954744620827051143328366722634014066510\
0206119473954012823040000000 + (133284027371219*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][14, 38, 0] -> 
  1 - (333880456489057340427514404014351448576545942189*g^2)/
    12463455616110412058237395051015221632998320000 + 
   g^4*(348874977511916748427278871095748862051103376229148428286317589651229\
5236259855799016391766326127/751834593330610187788288653948135513767610697811\
1340202058190761850205136344755144604160000000 + (5216516025025103*Zeta[3])/
      222622144044300), \[ScriptCapitalC][14, 40, 0] -> 
  1 - (646865761835478954728097411927316389095380138381*g^2)/
    24014951065188354941481809976346402658704080000 + 
   g^4*(326019701927856897986002897207992312626581419968738235599719328638970\
6174470621640804921868690019/697828628342703477392431512387018700390193094146\
2354878204218998320513125509758604621440000000 + (5487087553940483*Zeta[3])/
      222622144044300), \[ScriptCapitalC][16, 16, 0] -> 
  1 - (4719346919499278167*g^2)/191313471767418000 + 
   (35865028916322897320488862070896578957*g^4)/
    83659073096463186662140312512000000, \[ScriptCapitalC][16, 16, 1] -> 
  1 - (157320191067988388669*g^2)/6122031096557376000 + 
   (309993504641889730839653258600529119831*g^4)/
    669272584771705493297122500096000000, \[ScriptCapitalC][16, 16, 2] -> 
  1 - (79371372411777600769*g^2)/3061015548278688000 + 
   (22600638112658677407080345286188650453*g^4)/
    47805184626550392378365892864000000, \[ScriptCapitalC][16, 16, 3] -> 
  1 - (1094740044468381408413*g^2)/42854217675901632000 + 
   (15174715730325440727231226578396050917109*g^4)/
    32794356653813569171559002504704000000, \[ScriptCapitalC][16, 16, 4] -> 
  1 - (685207437364349460949*g^2)/27855241489336060800 + 
   (9282857949725759255163277467663710132509*g^4)/
    21316331824978819961513351628057600000, \[ScriptCapitalC][16, 16, 5] -> 
  1 - (12840571430593207741709*g^2)/557104829786721216000 + 
   (166818342673322689381853055719764943803487*g^4)/
    426326636499576399230267032561152000000, \[ScriptCapitalC][16, 16, 6] -> 
  1 - (444714875968591495459*g^2)/21427108837950816000 + 
   (5387961845659379387719475032395145799737*g^4)/
    16397178326906784585779501252352000000, \[ScriptCapitalC][16, 18, 0] -> 
  1 - (1383062275269008154773*g^2)/55289593340783802000 + 
   g^4*(7094552967630882870598683293571441062712853/
      16303675369542637564153449096401088000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 1] -> 1 - (5785185790220059381967*g^2)/
    221158373363135208000 + g^4*(5147013006109744145263034458586875589939777/
      10869116913028425042768966064267392000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 2] -> 1 - (162826303237638275897*g^2)/
    6143288148975978000 + g^4*(23810487446808494632565464883430961940862959/
      48911026108627912692460347289203264000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 3] -> 1 - (46446750848625551769811*g^2)/
    1769266986905081664000 + 
   g^4*(62692559630351763570910808781094817928603749/
      130429402956341100513227592771208704000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 4] -> 1 - (11265675350846185511089*g^2)/
    442316746726270416000 + g^4*(4976238480716632405964397480700657682998717/
      10869116913028425042768966064267392000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 5] -> 1 - (21355769577532435174153*g^2)/
    884633493452540832000 + g^4*(81966649599359769068900009550075684489447181/
      195644104434511650769841389156813056000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 18, 6] -> 1 - (127463098633446241656157*g^2)/
    5750117707441515408000 + 
   g^4*(153901187436136631178835621291915530443660063/
      423895559608108576667989676506428288000000 + (140*Zeta[3])/51), 
 \[ScriptCapitalC][16, 20, 0] -> 1 - (492150285739769173755691*g^2)/
    19434292059285506403000 + 
   g^4*(3553546463625616988317198268097149496133982510767/
      8057423100706297367942711924483285299392000000 + (25234*Zeta[3])/4845), 
 \[ScriptCapitalC][16, 20, 1] -> 1 - (8258413200572754049631041*g^2)/
    310948672948568102448000 + 
   g^4*(15555789001383821373995135011360632382513883190163/
      32229692402825189471770847697933141197568000000 + 
     (25234*Zeta[3])/4845), \[ScriptCapitalC][16, 20, 2] -> 
  1 - (4196965642723898917683431*g^2)/155474336474284051224000 + 
   g^4*(1608005726073558303476159590837344750826420208263/
      3222969240282518947177084769793314119756800000 + (25234*Zeta[3])/4845), 
 \[ScriptCapitalC][16, 20, 3] -> 1 - (8347023598858703978527549*g^2)/
    310948672948568102448000 + 
   g^4*(841195755871074246569662300456352761936644756841/
      1696299600148694182724781457785954799872000000 + (25234*Zeta[3])/4845), 
 \[ScriptCapitalC][16, 20, 4] -> 1 - (254462123426887850975381*g^2)/
    9717146029642753201500 + 
   g^4*(767981209415891973473895132832453645849913496587/
      1611484620141259473588542384896657059878400000 + (25234*Zeta[3])/4845), 
 \[ScriptCapitalC][16, 20, 5] -> 1 - (31123331357131210110019069*g^2)/
    1243794691794272409792000 + 
   g^4*(28480314415594075763856854689193603559961072249481/
      64459384805650378943541695395866282395136000000 + 
     (25234*Zeta[3])/4845), \[ScriptCapitalC][16, 20, 6] -> 
  1 - (14478118691083848534901187*g^2)/621897345897136204896000 + 
   g^4*(12606048224950929578700340728013492696692025424743/
      32229692402825189471770847697933141197568000000 + 
     (25234*Zeta[3])/4845), \[ScriptCapitalC][16, 22, 0] -> 
  1 - (438601602424275318393518509*g^2)/17131328450260173894244500 + 
   g^4*(1597194913615857982995172037111331696796346267306047709/
      3577690385928455940545875854229898340817990464000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 1] -> 
  1 - (7376479788602839139496763819*g^2)/274101255204162782307912000 + 
   g^4*(3511655032086347493284869762776516675913731919681256443/
      7155380771856911881091751708459796681635980928000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 2] -> 
  1 - (170811738223581595230679241*g^2)/6229573981912790506998000 + 
   g^4*(12760479880218419834616846316786421200760538657520091393/
      25043832701499191583821130979609288385725933248000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 3] -> 
  1 - (104952353248017234828258962093*g^2)/3837417572858278952310768000 + 
   g^4*(356974782307437930468246946353059467876855173205289903081/
      701227315641977364346991667429060074800326130944000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 4] -> 
  1 - (12851214944965516623014708779*g^2)/479677196607284869038846000 + 
   g^4*(3454043491831418362710001817413357553781780652969324199/
      7012273156419773643469916674290600748003261309440000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 5] -> 
  1 - (641758346536208062501717649*g^2)/24918295927651162027992000 + 
   g^4*(23097735713905991901130712620424261670042379922405528821/
      50087665402998383167642261959218576771451866496000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 22, 6] -> 
  1 - (63809936741774092779160074541*g^2)/2638224581340066779713653000 + 
   g^4*(799360164411183862572755797386595407244379745765537329671/
      1928375118015437751954227085429915205700896860096000000 + 
     (2776358*Zeta[3])/373065), \[ScriptCapitalC][16, 24, 0] -> 
  1 - (3830581646776431889681972387367*g^2)/148151728437849983837426436000 + 
   g^4*(117958929997097312289162904280883099579684225270421366227769/
      261296840941933900146264327130921514690288234662644000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 1] -> 
  1 - (4033635668036998874513039431667*g^2)/148151728437849983837426436000 + 
   g^4*(339979671822603873165035056351755487046093001882583902350393/
      682571339603419167729017017811386813884834572179968000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 2] -> 
  1 - (2058824782717685541189766550221*g^2)/74075864218924991918713218000 + 
   g^4*(2186488124105945534326028806552990626110834960544725161589/
      4213403330885303504500105048218437122745892420864000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 3] -> 
  1 - (1176304253948182313125324265887*g^2)/42329065267957138239264696000 + 
   g^4*(121888392774567489888436939700648608004893874262295461373060049/
      234121969483972774531052837109305677162498258257729024000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 4] -> 
  1 - (14161183844363731030344363110347*g^2)/518531049532474943430992526000 + 
   g^4*(207500940777056991843818630345987676269220085040763935423125667/
      409713446596952355429342464941284935034371951951025792000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 5] -> 
  1 - (109405972445963877225145927199231*g^2)/
    4148248396259799547447940208000 + 
   g^4*(782922806562436895839188237523555772966621726091341816255071003/
      1638853786387809421717369859765139740137487807804103168000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 24, 6] -> 
  1 - (569061774287389796469703907969783*g^2)/
    22815366179428897510963671144000 + 
   g^4*(3915438680885751044356818371090792828237756629583692127619178979/
      9013695825132951819445534228708268570756182942922567424000000 + 
     (81390289*Zeta[3])/8580495), \[ScriptCapitalC][16, 26, 0] -> 
  1 - (135276313115571581811266883748609*g^2)/
    5185310495324749434309925260000 + 
   g^4*(817555907147396593412956179435197473578417165923607358812788573/
      1792496328861666555003373284118121590775377289785737840000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 1] -> 
  1 - (142649854829095562141595953429059*g^2)/
    5185310495324749434309925260000 + 
   g^4*(7237977853202780949904137782964928467733881870545261272111925929/
      14339970630893332440026986272944972726203018318285902720000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 2] -> 
  1 - (729225048582538715805050809063997*g^2)/
    25926552476623747171549626300000 + 
   g^4*(11816528089686828875854836563763480418122756867577871149668451021/
      22406204110770831937542166051476519884692216122321723000000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 3] -> 
  1 - (69162540976757379753540092087*g^2)/2454584849857869554702923200 + 
   g^4*(152251549578158475779047994915682570507037438246680490991123793977/
      286799412617866648800539725458899454524060366365718054400000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 4] -> 
  1 - (2339274083469721644622252288978331*g^2)/
    84261295549027178307536285475000 + 
   g^4*(2417167462554702034040811959779209016577388719846090875255482268627/
      4660490455040333043008770538707116136015980953442918384000000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 5] -> 
  1 - (3627602185343726653036983669343637*g^2)/
    134818072878443485292058056760000 + 
   g^4*(917475545509382504731432492938965115740149990103634295185793567909/
      1864196182016133217203508215482846454406392381377167353600000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 26, 6] -> 
  1 - (9485172321175726737147765186201973*g^2)/
    370749700415719584553159656090000 + 
   g^4*(4629340520932939792507313729283746385769077069858514733456075300677/
      10253079001088732694619295185155655499235158097574420444800000000 + 
     (6340621373*Zeta[3])/557732175), \[ScriptCapitalC][16, 28, 0] -> 
  1 - (21686046626540982492729123467638961*g^2)/
    824464368756635160055278116340000 + 
   g^4*(125198965988889542546512467647514575276412250923448586153873195549257/
      271896598139710753062241679974741391618353879578439429998240000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 1] -> 
  1 - (45788723438490835150148404647914047*g^2)/
    1648928737513270320110556232680000 + 
   g^4*(111117239398914661163013356990121266098261771874434158380199629406853\
1/2175172785117686024497933439797931132946831036627515439985920000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 2] -> 
  1 - (11718220611320082580562055831465643*g^2)/
    412232184378317580027639058170000 + 
   g^4*(581878865126755091580646103196008645027180764751609863582059606910993/
      1087586392558843012248966719898965566473415518313757719992960000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 3] -> 
  1 - (47030556775368545408541838484496097*g^2)/
    1648928737513270320110556232680000 + 
   g^4*(117469007609013508243475557711363260781168060721154151520762108625919\
1/2175172785117686024497933439797931132946831036627515439985920000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 4] -> 
  1 - (60365497795100349484130324804146189*g^2)/
    2143607358767251416143723102484000 + 
   g^4*(467884456840105108142393512255854447056949827423846005316710372239175\
9/8836639439540599474522854599179095227596501086299281474942800000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 5] -> 
  1 - (1173535066046274383209437308785444391*g^2)/
    42872147175345028322874462049680000 + 
   g^4*
    (142760749103226452061154423797936678029382571269385922149386356514509459/
      282772462065299183184731347173731047283088034761577007198169600000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 28, 6] -> 
  1 - (80040510162981129487487732790837319*g^2)/
    3062296226810359165919604432120000 + 
   g^4*
    (65949328868910483893482752449011923885968641977779504600550865353155917/
      141386231032649591592365673586865523641544017380788503599084800000000 + 
     (3134759767*Zeta[3])/239028075), \[ScriptCapitalC][16, 30, 0] -> 
  1 - (705402948972432773951747874128041207*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (697720362137398786928266848273415199603983445823712236111922527680760839\
9/15018547186463474783311826890591224406263301281082124123544859680000000 + 
     (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 1] -> 
  1 - (372701478694394989285042171291107731*g^2)/
    13308099386250969423156423179790000 + 
   g^4*
    (310268635421839350361126607745151751270607909441567503938374170925619297\
97/60074188745853899133247307562364897625053205124328496494179438720000000 + 
     (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 2] -> 
  1 - (30553462171025713901774807753979091*g^2)/
    1064647950900077553852513854383200 + 
   g^4*
    (203497287455430633971403608039839449091393802860405921503952235119260713\
51/37546367966158686958279567226478061015658253202705310308862149200000000 + 
     (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 3] -> 
  1 - (1534800171183178069542450254564703587*g^2)/
    53232397545003877692625692719160000 + 
   g^4*(329411369148395819681123431148896432007409205320828422824734972775938\
496043/
      60074188745853899133247307562364897625053205124328496494179438720000000\
0 + (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 4] -> 
  1 - (151796681752631663296863623942228027*g^2)/
    5323239754500387769262569271916000 + 
   g^4*
    (578417194584060223442826752461334344621351712066411215222446799759642308\
1/10727533704616767702365590636136588861616643772201517231103471200000000 + 
     (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 5] -> 
  1 - (133520926691912144487245334362236103*g^2)/
    4805702556146183402806486148257500 + 
   g^4*(403099653835914305397436391048074358339692285523099231221932761484990\
107803/
      78096445369610068873221499831074366912569166661627045442433270336000000\
0 + (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 30, 6] -> 
  1 - (1842244344003340395853181029838464259*g^2)/
    69202116808505041000413400534908000 + 
   g^4*(234106280620481705710187756872556891615441317468931033087900627119863\
211523/
      48810278356006293045763437394421479320355729163516903401520793960000000\
0 + (102190158383*Zeta[3])/6931814175), \[ScriptCapitalC][16, 32, 0] -> 
  1 - (284778639531762058209053907097558471819319*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(106669653920529243037272380841500673249721319600226092680237256581700\
41326508472861/22770723913431555388768524633822196963343525300478024287442903\
744008305920000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 1] -> 
  1 - (9637032432562608163014116044045794345239683*g^2)/
    341447077065787112575233587289111851520000 + 
   g^4*(190073721512938207730399229646570885622651244105623677152657861192734\
252820594176081/3643315826149048862202963941411551514134964048076483885990864\
59904132894720000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 2] -> 
  1 - (4941884113113148540533990896358966947284139*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(998981552519729820679467194114895572129407423044669496213655308635469\
96058500623001/18216579130745244311014819707057757570674820240382419429954322\
9952066447360000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 3] -> 
  1 - (9940616747493705652230472360190344412107777*g^2)/
    341447077065787112575233587289111851520000 + 
   g^4*(101264862518157711753409275969197589512527176885472961616701959286227\
3022348599923151/182165791307452443110148197070577575706748202403824194299543\
2299520664473600000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 4] -> 
  1 - (37867918712653809938079125222693406845231*g^2)/
    1313257988714565817597052258804276352000 + 
   g^4*(249547754735318880405945766307645284078073067768889468388879050620402\
578954029631137/4554144782686311077753704926764439392668705060095604857488580\
74880166118400000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 5] -> 
  1 - (9611790964036992133825086057573990094611283*g^2)/
    341447077065787112575233587289111851520000 + 
   g^4*(191741612450333940786375708245936263874647994964778780519326151940024\
226777319592381/3643315826149048862202963941411551514134964048076483885990864\
59904132894720000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 32, 6] -> 
  1 - (4617820975047503339735687110927681175252429*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(895074261092236361083197698844645358621057132487441647980195839189300\
34591823224883/18216579130745244311014819707057757570674820240382419429954322\
9952066447360000000 + (13981692518567*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 0] -> 
  1 - (1745917078323040680752422657070101832094823*g^2)/
    64991347055135615177672302126052539920000 + 
   g^4*(965193189230730147597872095861651950854052277812825830501827908283664\
9175997580925247/204435559294788504280363814162455684336898170147691702052662\
38981370657054976000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 1] -> 
  1 - (3694983833853565067980421500741168580016671*g^2)/
    129982694110271230355344604252105079840000 + 
   g^4*(430611011776406560264179317934659017348416810126621241155222027064199\
116840679770159/8177422371791540171214552566498227373475926805907668082106495\
59254826282199040000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 2] -> 
  1 - (20857548892166947767455423041867541739566453*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(113319819020115750623145265924091201190820890061179101973299849582983\
49067040595525023/20443555929478850428036381416245568433689817014769170205266\
238981370657054976000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 3] -> 
  1 - (671891074241215802571630310541810936228257771*g^2)/
    22876954163407736542540650348370494051840000 + 
   g^4*(184094830369213319347783719625750556847527270665430164577260278246360\
782304290476125451/3270968948716616068485821026599290949390370722363067232842\
59823701930512879616000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 4] -> 
  1 - (166568685638680212822790434538453754985057199*g^2)/
    5719238540851934135635162587092623512960000 + 
   g^4*(454609092378343071595165593281813287280279453825204459635255850512041\
80489534085174751/81774223717915401712145525664982273734759268059076680821064\
955925482628219904000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 5] -> 
  1 - (325761131277829113184319266658143893163454123*g^2)/
    11438477081703868271270325174185247025920000 + 
   g^4*(796078677636250014888566723020100432779917081738929966804632665644419\
5344427183137077/148680406759846184931173683027240497699562305561957601492845\
37440996841494528000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 34, 6] -> 
  1 - (1725630445885790360560123120850362678254333089*g^2)/
    62911623949371275491986788458018858642560000 + 
   g^4*(451439264720341962962114659162398874944511672846586709400413424240595\
952055368971963753/8995164608970694188336007823148050110823519486498434890317\
14515180308910418944000000 + (15213553741367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][16, 36, 0] -> 
  1 - (306435188223844744602367913040244811350219*g^2)/
    11337556857284099944999345088328575760000 + 
   g^4*(447547079283604390457770718083740718016973773000159906100144574738499\
848622043038339/9409785011002820033576643418489217537822349120841068937613870\
59031131137820800000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 1] -> 
  1 - (14274971751273646607407921868838627998516561*g^2)/
    498852501720500397579971183886457333440000 + 
   g^4*(399847529859808758975645047006175742689234007500000698229205289309823\
19592612904196519/75278280088022560268613147347913740302578792966728551500910\
964722490491025664000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 2] -> 
  1 - (1465961429450677133516266533338944796730421*g^2)/
    49885250172050039757997118388645733344000 + 
   g^4*(175585895472002508552952686691103960625653001461056338283871884596499\
399207827875300783/3136595003667606677858881139496405845940783040280356312537\
95686343710379273600000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 3] -> 
  1 - (2109816918391888111904435774293376599781183*g^2)/
    71264643102928628225710169126636761920000 + 
   g^4*(214238581561291344296206477197380174900235177509319493916602832273781\
477367357997736323/3763914004401128013430657367395687015128939648336427575045\
54823612452455128320000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 4] -> 
  1 - (40315719387465313513685405142247298641901023*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(662482740103347147699641754396508284763394317948469553202053162470789\
89081408012443367/11762231263753525041970804273111521922277936401051336172017\
3382378891392227600000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 5] -> 
  1 - (421101401200030485384303280202656696766307901*g^2)/
    14633006717134678329012488060669415114240000 + 
   g^4*(327456266914884348358589358938668360337771992744531856018709252902771\
1994936109457813223/602226240704180482148905178783309922420630343733828412007\
2877177799239282053120000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 36, 6] -> 
  1 - (6705320729538791276286318675295184367833471279*g^2)/
    241444610832722192428706053001045349384960000 + 
   g^4*(169377010332474889907164486986348332885864171912987597234404861519409\
69047216225723904519/33122443238729926518189784833082045733134668905360562660\
400824477895816051292160000000 + (114631901789129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][16, 38, 0] -> 
  1 - (338802791642610177017972535581003843724318375569*g^2)/
    12463455616110412058237395051015221632998320000 + 
   g^4*(180044739951904544973710805938764913511985473663432178268843146580225\
816029470764218766447753009/3759172966653050938941443269740677568838053489055\
67010102909538092510256817237757230208000000 + (4526387378487773*Zeta[3])/
      222622144044300), \[ScriptCapitalC][16, 40, 0] -> 
  1 - (656350261277690517914589909336231979745966046601*g^2)/
    24014951065188354941481809976346402658704080000 + 
   g^4*(134577127108627865489621889717401001787875117515995405971879785571248\
33031300547993232593727457229/27913145133708139095697260495480748015607723765\
849419512816875993282052502039034418485760000000 + (4796958907403153*Zeta[3])/
      222622144044300), \[ScriptCapitalC][18, 18, 0] -> 
  1 - (8200194683056870873*g^2)/323330955209262000 + 
   (2249260602277509377997459928533628526737*g^4)/
    5018059516633621903402108062912000000, \[ScriptCapitalC][18, 18, 1] -> 
  1 - (77479174808935699207*g^2)/2909978596883358000 + 
   (22166115097449032487889031592206260835033*g^4)/
    45162535649702597130618972566208000000, \[ScriptCapitalC][18, 18, 2] -> 
  1 - (1340150336753025137269*g^2)/49469636147017086000 + 
   (390045032084560942886749512606130516283561*g^4)/
    767763106044944151220522533625536000000, \[ScriptCapitalC][18, 18, 3] -> 
  1 - (2372143939574230918081*g^2)/87946019816919264000 + 
   (518028310506016607481230342812916285496223*g^4)/
    1023684141393258868294030044834048000000, \[ScriptCapitalC][18, 18, 4] -> 
  1 - (3476882012649335641829*g^2)/131919029725378896000 + 
   (749152932373304919646402502206264584228407*g^4)/
    1535526212089888302441045067251072000000, \[ScriptCapitalC][18, 18, 5] -> 
  1 - (158577663630363036109*g^2)/6281858558351376000 + 
   (697922418817179850823049900873626179380037*g^4)/
    1535526212089888302441045067251072000000, \[ScriptCapitalC][18, 18, 6] -> 
  1 - (40424026461176100841757*g^2)/1714947386429925648000 + 
   (2698070025729777042754803187305286694273077*g^4)/
    6653946919056182643911195291421312000000, \[ScriptCapitalC][18, 20, 0] -> 
  1 - (13858024936107517124471*g^2)/539841446091264066750 + 
   g^4*(406582538493742574518909777226864287317756780643/
      895269233411810818660301324942587255488000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 1] -> 1 - (116736663758613188661463*g^2)/
    4318731568730112534000 + 
   g^4*(447793595188779427290642523242997496295671128123/
      895269233411810818660301324942587255488000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 2] -> 1 - (29787659157830495355457*g^2)/
    1079682892182528133500 + 
   g^4*(466104659733939273129339071838270021157681252483/
      895269233411810818660301324942587255488000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 3] -> 1 - (952778543964626410355059*g^2)/
    34549852549840900272000 + 
   g^4*(5608083080196703821377108753364570938695675494431/
      10743230800941729823923615899311047065856000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 4] -> 1 - (1988701266601875865139663*g^2)/
    73418436668411913078000 + 
   g^4*(23174904707953852258649061744432757453731220726987/
      45658730904002351751675367572071950029888000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 5] -> 1 - (30702701425763424311706451*g^2)/
    1174694986694590609248000 + 
   g^4*(87395690870737956975589487554026415451929651776187/
      182634923616009407006701470288287800119552000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 20, 6] -> 1 - (21746826668587846620062017*g^2)/
    881021240020942956936000 + 
   g^4*(9925441413525485517056398009979566664961452012419/
      22829365452001175875837683786035975014944000000 + (234*Zeta[3])/95), 
 \[ScriptCapitalC][18, 22, 0] -> 1 - (296361125911403160103893071*g^2)/
    11420885633506782596163000 + 
   g^4*(1278857850489561774943531124250236076715962470224115327/
      2782648077944354620424570108845476487302881472000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 1] -> 
  1 - (156393057953942621368174273*g^2)/5710442816753391298081500 + 
   g^4*(471682964133602500569351827839225606901674172893074709/
      927549359314784873474856702948492162434293824000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 2] -> 
  1 - (106678915850007179509015007*g^2)/3806961877835594198721000 + 
   g^4*(4438370865329604529653946932258157746524359032362662781/
      8347944233833063861273710326536429461908644416000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 3] -> 
  1 - (75495607125263746804779577*g^2)/2687267207883948846156000 + 
   g^4*(43853331694245387350548282338746702479637770727933353/
      81842590527775135894840297318984602567731808000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 4] -> 
  1 - (632809692994054091811014107*g^2)/22841771267013565192326000 + 
   g^4*(1459256277410435216356389128574382350101434007043416737/
      2782648077944354620424570108845476487302881472000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 5] -> 
  1 - (4297748115910938990527195839*g^2)/159892398869094956346282000 + 
   g^4*(9716816380272516190811969005680089260385720441030315819/
      19478536545610482342971990761918335411120170304000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 22, 6] -> 
  1 - (23187686348692231868288340271*g^2)/906056926924871419295598000 + 
   g^4*(456231384359211685648411733176128645937496906587209515869/
      993405363826134599491571528857835105967128685504000000 + 
     (34358*Zeta[3])/7315), \[ScriptCapitalC][18, 24, 0] -> 
  1 - (431327946037113414342502804283*g^2)/16461303159761109315269604000 + 
   g^4*(377699760640485151835172426235341612155243565606008131659203/
      812923505152683244899489017740644712369785618950448000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 1] -> 
  1 - (1368217068270475331557890405949*g^2)/49383909479283327945808812000 + 
   g^4*(2517048959954915637391578632257532374522214955110912513756893/
      4877541030916099469396934106443868274218713713702688000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 2] -> 
  1 - (1402651805244356863561501601249*g^2)/49383909479283327945808812000 + 
   g^4*(1320527645196714065670139220665010096724400162626868957803709/
      2438770515458049734698467053221934137109356856851344000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 3] -> 
  1 - (939720024085186856044153332841*g^2)/32922606319522218630539208000 + 
   g^4*(1295823988784931744613166198151039157821391089223672503005111/
      2364868378625987621525786233427330072348467255128576000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 4] -> 
  1 - (348577268389843375171316421431*g^2)/12345977369820831986452203000 + 
   g^4*(457256820767519223481071742491027087923752564914239578106239/
      848268005376712951199466801120672743342384993687424000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 5] -> 
  1 - (2716979196520307741832791196563*g^2)/98767818958566655891617624000 + 
   g^4*(20147468935200070975177092754876690628813699105501738479857449/
      39020328247328795755175472851550946193749709709621504000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 24, 6] -> 
  1 - (216888645765063996958583366449*g^2)/8230651579880554657634802000 + 
   g^4*(3122435994850269290383477288497783548099362622524573705078579/
      6503388041221465959195912141925157698958284951603584000000 + 
     (1134039*Zeta[3])/168245), \[ScriptCapitalC][18, 26, 0] -> 
  1 - (15230473164454132354476248171101*g^2)/576145610591638826034436140000 + 
   g^4*(11683869584782879609843903174521671549225399102888662850180399/
      24895782345300924375046851168307244316324684580357470000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 1] -> 
  1 - (16128035388328489932047592095101*g^2)/576145610591638826034436140000 + 
   g^4*(19257084465600603844104406729342981188595280527247607544049/
      36828080392456988720483507645424917627699237544907500000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 2] -> 
  1 - (16559790808674545555678356813021*g^2)/576145610591638826034436140000 + 
   g^4*(13699298199397577333139813599871594989759261378422300271376497/
      24895782345300924375046851168307244316324684580357470000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 3] -> 
  1 - (16673313446408645223124083456541*g^2)/576145610591638826034436140000 + 
   g^4*(356084424727292147050791227009256861791139754317268110789360431/
      637332028039703664001199389908665454497911925257151232000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 4] -> 
  1 - (71883614186355864928929463637*g^2)/2504980915615820982758418000 + 
   g^4*(4396986095650663958155734431026223191055275697518325453448597667/
      7966650350496295800014992373858318181223899065714390400000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 5] -> 
  1 - (1243229628056267065976700160051*g^2)/44318893122433755848802780000 + 
   g^4*(4234946540240543245242968625546241723926182733729365401881304261/
      7966650350496295800014992373858318181223899065714390400000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 26, 6] -> 
  1 - (101107590336347696163262619963147*g^2)/
    3744946468845652369223834910000 + 
   g^4*(51592941682998098501345040921544741203411725278728506362803222643/
      103566454556451845400194900860158136355910687854287075200000000 + 
     (94305723*Zeta[3])/10935925), \[ScriptCapitalC][18, 28, 0] -> 
  1 - (21971919939498964383993200084455661*g^2)/
    824464368756635160055278116340000 + 
   g^4*(128798878807868292374417795383985424514586786650117450522827000856987/
      271896598139710753062241679974741391618353879578439429998240000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 1] -> 
  1 - (23294680636584305270516441122702961*g^2)/
    824464368756635160055278116340000 + 
   g^4*(143878055050348513740504440262873341566210811684916456347360012455927/
      271896598139710753062241679974741391618353879578439429998240000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 2] -> 
  1 - (215539258736211724612370828269458149*g^2)/
    7420179318809716440497503047060000 + 
   g^4*(136602108399103309712840081429828455316264080624128911444844677725904\
3/2447069383257396777560175119772672524565184916205954869984160000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 3] -> 
  1 - (144903077634515002412981536338441841*g^2)/
    4946786212539810960331668698040000 + 
   g^4*(370886414561489747291208623891947032855574440770683674922354767963826\
3/6525518355353058073493800319393793398840493109882546319957760000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 4] -> 
  1 - (71986323964352110103566098745377511*g^2)/
    2473393106269905480165834349020000 + 
   g^4*(176745762788292305686772299285019475234353360832490554248833280175449/
      313726844007358561225663476893932374944254476436660880767200000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 5] -> 
  1 - (24902792872677066786046754144429657*g^2)/
    872962272801143110646765064360000 + 
   g^4*
    (53350045268551892891128132992458689317557290975695291718670512154782781/
      97882775330295871102407004790906900982607396648238194799366400000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 28, 6] -> 
  1 - (886107612481835189746008518017737937*g^2)/
    32154110381508771242155846537260000 + 
   g^4*
    (54499120743982447409055306598461068185155102832665517867890658673529619/
      106039673274487193694274255190149142731158013035591377699313600000000 + 
     (145800251*Zeta[3])/14060475), \[ScriptCapitalC][18, 30, 0] -> 
  1 - (714631802528491396894254196606784107*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (717644447099594693956108605374232570327717739758414110069957883493410200\
9/15018547186463474783311826890591224406263301281082124123544859680000000 + 
     (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 1] -> 
  1 - (758397771375704155568286455867810627*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (535616205938457690435154108733783044665769716684096658743396819661532039/
      1001236479097564985554121792706081627084220085405474941569657312000000 \
+ (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 2] -> 
  1 - (86723841918873735650135045884813763*g^2)/
    2957355419166882094034760706620000 + 
   g^4*
    (849287080959973227960899058937769729949004931815984393149794364668785269\
7/15018547186463474783311826890591224406263301281082124123544859680000000 + 
     (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 3] -> 
  1 - (788101523703782442210331453570236487*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (108338614338041801123833570418467064422697952345082365149137532941010949\
1/1877318398307934347913978361323903050782912660135265515443107460000000 + 
     (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 4] -> 
  1 - (7058977659494590900632904106894495147*g^2)/
    239545788952517449616815617236220000 + 
   g^4*(387692609272513946608243759103894168653341503556755333380542810808650\
380071/
      67583462339085636524903221007660509828184855764869558555951868560000000\
0 + (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 5] -> 
  1 - (6934044493196873392913444029206645763*g^2)/
    239545788952517449616815617236220000 + 
   g^4*
    (752916354933523216209172748267388952926836598531887225927858234180795367\
91/135166924678171273049806442015321019656369711529739117111903737120000000 + 
     (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 30, 6] -> 
  1 - (29115184731721486898896183350135720661*g^2)/
    1038031752127575615006201008023620000 + 
   g^4*(154605291898179327198429004904985258557410865211673078587730087789497\
1248497/
      29286167013603775827458062436652887592213437498110142040912476376000000\
00 + (4891861699*Zeta[3])/407753775), \[ScriptCapitalC][18, 32, 0] -> 
  1 - (288478413091557511677721151728706670486119*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(109696156348599379289913306656295815981836030207611672775204919892803\
15220388262201/22770723913431555388768524633822196963343525300478024287442903\
744008305920000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 1] -> 
  1 - (1225571962788389274234719468990846571330701*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(492148293812367005646564429144042715850734785125837608793072869594335\
49453492921139/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 2] -> 
  1 - (315604452871231240366562823039555583536419*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(130286294587776361013461076502588986368109468252149354025104131085610\
83856092951181/22770723913431555388768524633822196963343525300478024287442903\
744008305920000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 3] -> 
  1 - (10208486728932394452556368208626410349272833*g^2)/
    341447077065787112575233587289111851520000 + 
   g^4*(213150338212542529672720624804166996194389391954480991928361128581850\
379487731352711/3643315826149048862202963941411551514134964048076483885990864\
59904132894720000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 4] -> 
  1 - (2543404770078937344977731736891111816951077*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(530961722993270201471126010376615196950547996231535364795112719472410\
11554262769679/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 5] -> 
  1 - (5005863212972860102858217723411559227170229*g^2)/
    170723538532893556287616793644555925760000 + 
   g^4*(103432760525376715059912502198847210752029872231893387976655661780260\
243906979213453/1821657913074524431101481970705775757067482024038241942995432\
29952066447360000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 32, 6] -> 
  1 - (561073338532533218834278108789927381843087*g^2)/
    19698869830718487263955783882064145280000 + 
   g^4*(147655442391240269724411968441825171970033444560773553701504099653402\
477601098624097/2732486869611786646652222956058663635601223036057362914493148\
44928099671040000000 + (683656314151*Zeta[3])/50561468100), 
 \[ScriptCapitalC][18, 34, 0] -> 
  1 - (19452972690059742870677354618058049463718653*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(992413303434220729855942549066550539639494355560395920854416039047386\
4392167472945019/204435559294788504280363814162455684336898170147691702052662\
38981370657054976000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 1] -> 
  1 - (1216166183671512221645379233792648766844609*g^2)/
    42053224565087750997317371963916349360000 + 
   g^4*(111488039408819447580284462205684444470496136705229768480903301558038\
05886730451890727/20443555929478850428036381416245568433689817014769170205266\
238981370657054976000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 2] -> 
  1 - (40256083885550342013765103145387335201628189*g^2)/
    1350375766590040004247191166396869440560000 + 
   g^4*(200993854100933531685941653905515403892771010482220880382268245712287\
315009733416674547/3475404508011404572766184840761746633727268892510758934895\
26062683301169934592000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 3] -> 
  1 - (5864843588332321210744479316405333746718711891*g^2)/
    194454110388965760611595527961149199440640000 + 
   g^4*(164688626062009418970131612255256427062594328576522475512434250976144\
9393832365850682507/278032360640912365821294787260939730698181511400860714791\
6208501466409359476736000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 4] -> 
  1 - (2925798781457383318692614602350270868714602983*g^2)/
    97227055194482880305797763980574599720320000 + 
   g^4*(822149882457368015868498174844045443871394267353687221284226598288692\
148886514483112943/1390161803204561829106473936304698653490907557004303573958\
104250733204679738368000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 5] -> 
  1 - (2883642214087408242756987781966374102133969333*g^2)/
    97227055194482880305797763980574599720320000 + 
   g^4*(243293994611715268857540853945270153436260404936431827312124036062164\
86358017089872271/42126115248623085730499210191051474348209319909221320422972\
856082824384234496000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 34, 6] -> 
  1 - (2806971358523655769591531796242240021945183283*g^2)/
    97227055194482880305797763980574599720320000 + 
   g^4*(766774001844068285685933621626263241600677909074770939254745472572868\
538715683441469807/1390161803204561829106473936304698653490907557004303573958\
104250733204679738368000000 + (12854018563367*Zeta[3])/859544957700), 
 \[ScriptCapitalC][18, 36, 0] -> 
  1 - (37554328662218916046898681875447243283051299*g^2)/
    1371844379731376093344920755687757666960000 + 
   g^4*(920194050620810658057347724726853591328582196941169856961081963850863\
2427238033514507/188195700220056400671532868369784350756446982416821378752277\
41180622622756416000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 1] -> 
  1 - (119805933244857258600869225659558555791914647*g^2)/
    4115533139194128280034762267063273000880000 + 
   g^4*(621098036995316701299724414860383643120443392991901845769871338606217\
19672339561190937/11291742013203384040291972102187061045386818945009282725136\
6447083735736538496000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 2] -> 
  1 - (123575035185456075869526276466182232550303297*g^2)/
    4115533139194128280034762267063273000880000 + 
   g^4*(329752392601314460536603612933646033487876767219970927241055400908214\
47098309846693463/56458710066016920201459860510935305226934094725046413625683\
223541867868269248000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 3] -> 
  1 - (2836063653016528603264146626748436210516179757*g^2)/
    93285417821733574347454611386767521353280000 + 
   g^4*(511089258667073724124478735108079893664842430764153976363881683857970\
82701395838388693/85315384099758901637761566994302239009589298695625691701032\
426685489223162419200000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 4] -> 
  1 - (2124342148325363624984775565801758038782340759*g^2)/
    69964063366300180760590958540075641014960000 + 
   g^4*(287535436014927951111753120301070293524835465971695424215283343388279\
6543042967769958399/479899035561143821712408814342950094428939805162894515818\
3074001058768802886080000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 5] -> 
  1 - (33543256564582074663969761977681298387948063239*g^2)/
    1119425013860802892169455336641210256239360000 + 
   g^4*(128647725742196913931674572688160340967174859292230728183362416719504\
93354618383507561747/21938241625652288992567260084249147173894391093160892151\
694052576268657384622080000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 36, 6] -> 
  1 - (53445920682059506114869437277964137735905347*g^2)/
    1829125839641834791126561007583676889280000 + 
   g^4*(422847035827341035647451039174921044226843859117390127892771661496367\
706695353451042951/7527828008802256026861314734791374030257879296672855150091\
09647224904910256640000000 + (98115155543129*Zeta[3])/6016814703900), 
 \[ScriptCapitalC][18, 38, 0] -> 
  1 - (3774367829516192718976063564791757001805072618859*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(185066383081603145589963443237809066556372214758744918502869958353647\
636432519839547382220125327/3759172966653050938941443269740677568838053489055\
67010102909538092510256817237757230208000000 + (3915267767385773*Zeta[3])/
      222622144044300), \[ScriptCapitalC][18, 40, 0] -> 
  1 - (7311448790989985476828559446568221605160945257011*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(125737741236236076073120393538511032391552850888337717600552599799710\
8139543312659331705556727599/253755864851892173597247822686188618323706579689\
5401773892443272116550227458094038044160000000 + (4185839296301153*Zeta[3])/
      222622144044300), \[ScriptCapitalC][20, 20, 0] -> 
  1 - (897587188769037197927*g^2)/34549852549840900272 + 
   (3337658771690148857788765755227760962466218897*g^4)/
    7162153867294486549282410599540698043904000, 
 \[ScriptCapitalC][20, 20, 1] -> 1 - (47401245564343574449321*g^2)/
    1727492627492045013600 + (3693501180023056059303741067556912529133303913*
     g^4)/7162153867294486549282410599540698043904000, 
 \[ScriptCapitalC][20, 20, 2] -> 1 - (230543221430508609863923*g^2)/
    8205589980587213814600 + (73427121332395185107977545903148129474875446771*
     g^4)/136080923478595244436365801391273262834176000, 
 \[ScriptCapitalC][20, 20, 3] -> 1 - (925319332167701740857317*g^2)/
    32822359922348855258400 + 
   (44460274702690237230697634331740870008967867597*g^4)/
    81648554087157146661819480834763957700505600, 
 \[ScriptCapitalC][20, 20, 4] -> 1 - (1552875403302625602639679*g^2)/
    55798011867993053939280 + 
   (3706049383812768953108786569483237933278704088089*g^4)/
    6940127097408357466254655870954936404542976000, 
 \[ScriptCapitalC][20, 20, 5] -> 1 - (284006558435848784970067*g^2)/
    10503155175151633682688 + 
   (831914239641187370808469698440543847131287729651*g^4)/
    1632971081743142933236389616695279154010112000, 
 \[ScriptCapitalC][20, 20, 6] -> 1 - (172736980003177447981905553*g^2)/
    6695761424159166472713600 + 
   (261533389150409275554090283693814424303671602913*g^4)/
    555210167792668597300372469676394912363438080, 
 \[ScriptCapitalC][20, 22, 0] -> 1 - (119955766180230954623331413*g^2)/
    4568354253402713038465200 + 
   g^4*(52478804695291326490310116187896029831137391076744577/
      111305923117774184816982804353819059492115258880000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 22, 1] -> 
  1 - (7937438433052676411178338*g^2)/285522140837669564904075 + 
   g^4*(58351812294037972081118957497310939495744466465003497/
      111305923117774184816982804353819059492115258880000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 22, 2] -> 
  1 - (130359567847697522955600893*g^2)/4568354253402713038465200 + 
   g^4*(61329977972023860421596016653496499525686662934128257/
      111305923117774184816982804353819059492115258880000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 22, 3] -> 
  1 - (262387051480374324931308253*g^2)/9136708506805426076930400 + 
   g^4*(62209178647287008014472402691541847347882801564816513/
      111305923117774184816982804353819059492115258880000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 22, 4] -> 
  1 - (20414064886119911667567497*g^2)/717344882765715270502800 + 
   g^4*(1166478255926632726261913031284735906925816217484861203/
      2114812539237709511522673282722562130350189918720000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 22, 5] -> 
  1 - (253928763039591860022066181*g^2)/9136708506805426076930400 + 
   g^4*(3691494553900804225650702865816526185905715813697137/
      6956620194860886551061425272113691218257203680000 + (172*Zeta[3])/77), 
 \[ScriptCapitalC][20, 22, 6] -> 1 - (13137734669266818188919496343*g^2)/
    491859474616358770474753200 + 
   g^4*(53552241699870409421341167920765174286546256643752301953/
      107855439501123185087656337418850668647859685854720000 + 
     (172*Zeta[3])/77), \[ScriptCapitalC][20, 24, 0] -> 
  1 - (3491307098876612261910632929*g^2)/131690425278088874522156832 + 
   g^4*(6198362146121363108000555976464640331960109630288960154779/
      13006776082442931918391824283850315397916569903207168000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 1] -> 
  1 - (925827670765525213817712571*g^2)/32922606319522218630539208 + 
   g^4*(13837927910010269332154341173137951947900028931893097374083/
      26013552164885863836783648567700630795833139806414336000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 2] -> 
  1 - (3808774298086885860490356559*g^2)/131690425278088874522156832 + 
   g^4*(3649319283655425895869525849130542927029699802229147865227/
      6503388041221465959195912141925157698958284951603584000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 3] -> 
  1 - (1921072203604691688635451347*g^2)/65845212639044437261078416 + 
   g^4*(14867275514599273811410814711858350351522969048962136461583/
      26013552164885863836783648567700630795833139806414336000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 4] -> 
  1 - (3818682320029205645057610529*g^2)/131690425278088874522156832 + 
   g^4*(7373003414337041117663877287370414668878919440923750167279/
      13006776082442931918391824283850315397916569903207168000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 5] -> 
  1 - (14976399871289009494028352505*g^2)/526761701112355498088627328 + 
   g^4*(114233723549166880950119875305068397348630660345791319248579/
      208108417319086910694269188541605046366665118451314688000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 24, 6] -> 
  1 - (137491596783593252066646723425*g^2)/5004236160567377231841959616 + 
   g^4*(1024621617115379923485978268907591443863433697963224433401663/
      1977029964531325651595557291145247940483318625287489536000 + 
     (7575*Zeta[3])/1771), \[ScriptCapitalC][20, 26, 0] -> 
  1 - (15408463610740341498347669085571*g^2)/576145610591638826034436140000 + 
   g^4*(14746552716377511547201977536473630995415513444617313157452241/
      30640962886524214615442278360993531466245765637363040000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 1] -> 
  1 - (16369069013225962235704877180431*g^2)/576145610591638826034436140000 + 
   g^4*(214684095122665383994860379936300228040222597509526936952231137/
      398332517524814790000749618692915909061194953285719520000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 2] -> 
  1 - (84309660889819885333899448523903*g^2)/
    2880728052958194130172180700000 + 
   g^4*(5678612031000841642792293111805945822347779129598612405876572261/
      9958312938120369750018740467322897726529873832142988000000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 3] -> 
  1 - (126049046367266941396418526959*g^2)/4261432031003245754692575000 + 
   g^4*(11606016312880405049103854055206157398623003946162894031663060781/
      19916625876240739500037480934645795453059747664285976000000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 4] -> 
  1 - (84890203299467928713331558400103*g^2)/
    2880728052958194130172180700000 + 
   g^4*(5779006398857732832707625791898197040583737772138898696025356861/
      9958312938120369750018740467322897726529873832142988000000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 5] -> 
  1 - (33396688053380841681353139131027*g^2)/
    1152291221183277652068872280000 + 
   g^4*(360013270643939256641311311685024415937123204969066471625404467/
      637332028039703664001199389908665454497911925257151232000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 26, 6] -> 
  1 - (3241154430752893333587575021357*g^2)/115229122118327765206887228000 + 
   g^4*(2139458450128246282348245241011822839956006174396721498419007471/
      3983325175248147900007496186929159090611949532857195200000000 + 
     (3545727*Zeta[3])/575575), \[ScriptCapitalC][20, 28, 0] -> 
  1 - (22226624268134529668873203413062231*g^2)/
    824464368756635160055278116340000 + 
   g^4*(1015827111990868611342958598710711180632038770740480639345367882033/
      2091512293382390408171089845959549166295029842911072538448000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 1] -> 
  1 - (23641637010769444062767194207028471*g^2)/
    824464368756635160055278116340000 + 
   g^4*(5703340887794518766331566631029790455430511259166919271306976867767/
      10457561466911952040855449229797745831475149214555362692240000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 2] -> 
  1 - (1283425016381697449508202173583829*g^2)/
    43392861513507113687119900860000 + 
   g^4*(318392238322720299051192891537262021192247184694704630671884492019/
      550397971942734317939760485778828727972376274450282246960000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 3] -> 
  1 - (74050065802048254002875671639799673*g^2)/
    2473393106269905480165834349020000 + 
   g^4*(241765476415967043302423581469098685768512474990437142605583989252037/
      407844897209566129593362519962112087427530819367659144997360000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 4] -> 
  1 - (369578005423876031801010145594062553*g^2)/
    12366965531349527400829171745100000 + 
   g^4*(603918639081222222502440808283027293269219256947971817126639880004553\
1/10196122430239153239834062999052802185688270484191478624934000000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 5] -> 
  1 - (72880572811988195567071536318164333*g^2)/
    2473393106269905480165834349020000 + 
   g^4*(188906685862358563368482321701029714590525600398357343530659379189376\
3/3262759177676529036746900159696896699420246554941273159978880000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 28, 6] -> 
  1 - (70970856972914366183077621562881441*g^2)/
    2473393106269905480165834349020000 + 
   g^4*(451588672672107305575434283912882740976338716292925685651640981512575\
9/8156897944191322591867250399242241748550616387353182899947200000000 + 
     (5850899*Zeta[3])/740025), \[ScriptCapitalC][20, 30, 0] -> 
  1 - (722854427175575400713682228592554697*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (28295466297425742179789026050277519797056341448922187939617427775297413/
      57763643024859518397353180348427786177935774158008169705941768000000 + 
     (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 1] -> 
  1 - (769658291206653202157844070122280369*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (398068787111725720745905796302183226714596996405309063291789631010151097/
      722045537810743979966914754355347327224197176975102121324272100000000 + 
     (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 2] -> 
  1 - (794713370610043610975284261342776841*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (846229595332256512488228641222349433251887954704396295651502761495806213/
      1444091075621487959933829508710694654448394353950204242648544200000000 \
+ (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 3] -> 
  1 - (805465400974791373883799765686686213*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (869181867298214977348249793004943422486900254247664061663642241525336307/
      1444091075621487959933829508710694654448394353950204242648544200000000 \
+ (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 4] -> 
  1 - (161057500381469480547787517973484837*g^2)/
    5323239754500387769262569271916000 + 
   g^4*
    (15278613227581620635944073086958260756242672235192780072148039054565293/
      25334931151254174735681219451064818499094637788600074432430600000000 + 
     (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 5] -> 
  1 - (795647344135458872936790050333824657*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (888436477092795066502827868617085666601337791119610240946031279343093582\
3/15018547186463474783311826890591224406263301281082124123544859680000000 + 
     (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 30, 6] -> 
  1 - (2330798037524553193361089141530274411*g^2)/
    79848596317505816538938539078740000 + 
   g^4*
    (128018952507042547346096101867491259611311400302849364922746117797122370\
3/2252782077969521217496774033588683660939495192162318618531728952000000 + 
     (204605251*Zeta[3])/21460725), \[ScriptCapitalC][20, 32, 0] -> 
  1 - (291774797531576312136899294327546213852399*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(345958339757722032161273101091173624287672328345993788594704539733161\
44588748199/
      70063765887481708888518537334837529117980077847624690115208934596948633\
600000 + (29427128149*Zeta[3])/2661129900), \[ScriptCapitalC][20, 32, 1] -> 
  1 - (2487433187727964314447670762122515289599107*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(780243143646112615527677598644812960605134911897469904426908025860093\
5293444194773/140127531774963417777037074669675058235960155695249380230417869\
19389726720000000 + (29427128149*Zeta[3])/2661129900), 
 \[ScriptCapitalC][20, 32, 2] -> 
  1 - (1285355244878164852538634321143534347892621*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(437273117557022636092093276410462236894232981542300384425259443862336\
71768172269/
      73751332513138640935282670878776346439979029313289147489693615365209088\
000000 + (29427128149*Zeta[3])/2661129900), \[ScriptCapitalC][20, 32, 3] -> 
  1 - (4428334074074939379584545417049980091047*g^2)/
    144926603168840030804428517525089920000 + 
   g^4*(328859693758786714146586730233502358603470909571399757075961556931343\
3414185022117/538952045288320837603988748729519454753692906520189923963145650\
7457587200000000 + (29427128149*Zeta[3])/2661129900), 
 \[ScriptCapitalC][20, 32, 4] -> 
  1 - (326399784080861815888376733143760519696677*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(536695508080382820051931640004771348163081150771847257992608931113939\
3924037596293/875797073593521361106481716685469113974750973095308626440111682\
4618579200000000 + (29427128149*Zeta[3])/2661129900), 
 \[ScriptCapitalC][20, 32, 5] -> 
  1 - (10337452843705351571923262333354995008848083*g^2)/
    341447077065787112575233587289111851520000 + 
   g^4*(168959188556204679701360866100010305175079394596837534588302424015527\
85518106277039/28025506354992683555407414933935011647192031139049876046083573\
838779453440000000 + (29427128149*Zeta[3])/2661129900), 
 \[ScriptCapitalC][20, 32, 6] -> 
  1 - (15175859678436750202030032306841524114797987*g^2)/
    512170615598680668862850380933667777280000 + 
   g^4*(244393700226467291364817262791461429146900409188090082439731494246985\
20704538379551/42038259532489025333111122400902517470788046708574814069125360\
758169180160000000 + (29427128149*Zeta[3])/2661129900), 
 \[ScriptCapitalC][20, 34, 0] -> 
  1 - (19673830447541002501442290172180298869259413*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(508531218902142937151388794672124320610602849149432482086414834694195\
12833358840967841/10221777964739425214018190708122784216844908507384585102633\
1194906853285274880000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 1] -> 
  1 - (20980099355128591171804070599263128927837963*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(574405481217509357290972336123500928671900959200278705839752824609843\
46522001226183851/10221777964739425214018190708122784216844908507384585102633\
1194906853285274880000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 2] -> 
  1 - (21698854731972812906026352991059001865033613*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(612576089079779410074571814105277923488793506719633414297982429440667\
67829179632899881/10221777964739425214018190708122784216844908507384585102633\
1194906853285274880000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 3] -> 
  1 - (10369901051327607086725928514536901037263887*g^2)/
    336425796520702007978538975711330794880000 + 
   g^4*(505194985442801023824151745628649391091680219260266099596127471448070\
497090460782585783/8177422371791540171214552566498227373475926805907668082106\
49559254826282199040000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 4] -> 
  1 - (2933237373530519931674360150664689101362632*g^2)/
    94948296088362187798630628887279882539375 + 
   g^4*(270077051852117744703654282420493779431429881506972104069806852835114\
332838652845361793/4344255635014255715957731050952183292159086115638448668619\
07578354126462418240000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 5] -> 
  1 - (313374818406614033698167550849471292014385389*g^2)/
    10234426862577145295347133050586799970560000 + 
   g^4*(852349443252926360832199594955194013054435868594584865090665964144077\
1925557459097119509/139016180320456182910647393630469865349090755700430357395\
81042507332046797383680000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 34, 6] -> 
  1 - (1459590814289978215200270214581389888944333879*g^2)/
    48613527597241440152898881990287299860160000 + 
   g^4*(206144079755168603223814582414137788609761554780202039926591041012590\
2014022795775606721/347540450801140457276618484076174663372726889251075893489\
5260626833011699345920000000 + (565095979733*Zeta[3])/45239208300), 
 \[ScriptCapitalC][20, 36, 0] -> 
  1 - (1405191061283269327519561653734227709266292023*g^2)/
    50758242050060915453762067960447033677520000 + 
   g^4*(129086565221476270033966067823717422726710881920556866742617709688745\
130563709164781841063/2576399136012572125193284967982347761855759189286284675\
11867776762723705535335040000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 1] -> 
  1 - (749684933868360851309723098833946607357813789*g^2)/
    25379121025030457726881033980223516838760000 + 
   g^4*(292036703925652184090388476866290754583610705156605732440264967945410\
197538854830990922317/5152798272025144250386569935964695523711518378572569350\
23735553525447411070670080000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 2] -> 
  1 - (310345507777121370119577583667439528785953217*g^2)/
    10151648410012183090752413592089406735504000 + 
   g^4*(389818519664972303659303267700276616429742915637224780456582563659102\
397779477595101652913/6440997840031430312983212419955869404639397973215711687\
79669441906809263838337600000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 3] -> 
  1 - (394265047021236182811055428739436562236883701*g^2)/
    12689560512515228863440516990111758419380000 + 
   g^4*(536587483700269595105323598235320872515256852331521455521335214210011\
229214505745987287097/8587997120041907083977616559941159206185863964287615583\
72892589209079018451116800000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 4] -> 
  1 - (5379234586707490843566910536640975646742492911*g^2)/
    172578022970207112542791031065519914503568000 + 
   g^4*(459762439921319721490542961172739342290713570958256735904143866355313\
0438945674666287703799/729979755203562102138097407594998532525798436964447324\
6169587008277171656834492800000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 5] -> 
  1 - (427055779805356848541389688125033840549937753711*g^2)/
    13806241837616569003423282485241593160285440000 + 
   g^4*(145406789479240950038251717918230430281720527281420299988232716152372\
17068710987163070830153/23359352166513987268419117043039953040825549982862314\
387742678426486949301870376960000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 36, 6] -> 
  1 - (69904532115149901583899290706329270884224873121*g^2)/
    2301040306269428167237213747540265526714240000 + 
   g^4*(211581017915356829394979638899538061907203630984829828899502080394246\
59470269646007019616599/35039028249770980902628675564559929561238324974293471\
581614017639730423952805565440000000 + (4383936363371*Zeta[3])/316674458100), 
 \[ScriptCapitalC][20, 38, 0] -> 
  1 - (3816721942526131359627486020941334892555029704819*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(237018511736166311664255277677208639268373672500050346138045135025649\
525887108611663237793671971/4698966208316313673676804087175846961047566861319\
58762628636922615637821021547196537760000000 + (3366914275739813*Zeta[3])/
      222622144044300), \[ScriptCapitalC][20, 40, 0] -> 
  1 - (7393057935570111150278861252319847297093789398251*g^2)/
    264164461717071904356299909739810429245744880000 + 
   g^4*(515252286671103971204627796588160429774229544456782440459269723544590\
20747514359078719258293539/10150234594075686943889912907447544732948263187581\
6070955697730884662009098323761521766400000 + (3637485804655193*Zeta[3])/
      222622144044300), \[ScriptCapitalC][22, 22, 0] -> 
  1 - (5270785492411998510902837*g^2)/198624097974031001672400 + 
   (304472630790351024932964871297372735760850038791039*g^4)/
    631224516735959460209732349832622265550748160000, 
 \[ScriptCapitalC][22, 22, 1] -> 1 - (61532690152251228679214557*g^2)/
    2184865077714341018396400 + 
   (3737990073623964926178747729666743538823351167624629*g^4)/
    6943469684095554062307055848158844921058229760000, 
 \[ScriptCapitalC][22, 22, 2] -> 1 - (443230685110336461075679549*g^2)/
    15294055544000387128774800 + 
   (27613353123545403619273082989579693386855869989041203*g^4)/
    48604287788668878436149390937111914447407608320000, 
 \[ScriptCapitalC][22, 22, 3] -> 1 - (111845756104161664676128111*g^2)/
    3823513886000096782193700 + 
   (28148269045689386131050131503344904611062425015594643*g^4)/
    48604287788668878436149390937111914447407608320000, 
 \[ScriptCapitalC][22, 22, 4] -> 1 - (172541705216710413226559689*g^2)/
    5930348068081782764218800 + 
   (75878043320016715446007670139080481922806089405712431*g^4)/
    131925923997815527183834061115018053500106365440000, 
 \[ScriptCapitalC][22, 22, 5] -> 1 - (8297179431443253235411478011*g^2)/
    290587055336007355446721200 + 
   (515288057218724806801267023554629550627393562113033417*g^4)/
    923481467984708690286838427805126374500744558080000, 
 \[ScriptCapitalC][22, 22, 6] -> 1 - (136481317867152767682049570037*g^2)/
    4939979940712125042594260400 + 
   (8292656429723116183143728257258165201200740916579603289*g^4)/
    15699184955740047734876253272687148366512657487360000, 
 \[ScriptCapitalC][22, 24, 0] -> 1 - (264598745329765633700809427431*g^2)/
    9876781895856665589161762400 + 
   g^4*(31700575012804100753915134958010938471923035833729226571121/
      65033880412214659591959121419251576989582849516035840000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 1] -> 
  1 - (281363964766768251799778483581*g^2)/9876781895856665589161762400 + 
   g^4*(50457582263442882339627034096675925655173736349793553949/
      92377671040077641465851024743255080951112002153460000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 2] -> 
  1 - (290105629662845795615699586031*g^2)/9876781895856665589161762400 + 
   g^4*(12541992237065284257127095518359199070860881600302833826007/
      21677960137404886530653040473083858996527616505345280000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 3] -> 
  1 - (1614287447558935768077600878383*g^2)/54322300427211660740389693200 + 
   g^4*(847263597753294727132812730420303496546482276499363827671737/
      1430745369068722511023100671223534693770822689352788480000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 4] -> 
  1 - (22543613639651549104788689959187*g^2)/760512205980963250365455704800 + 
   g^4*(2959538701608161907816044168150717865089931136644315480359317/
      5007608791740528788580852349282371428197879412734759680000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 5] -> 
  1 - (22207241391579488590661232959597*g^2)/760512205980963250365455704800 + 
   g^4*(1444553833215318040189777151168702190026515294510572815037841/
      2503804395870264394290426174641185714098939706367379840000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 24, 6] -> 
  1 - (410347216777396960747550966743793*g^2)/
    14449731913638301756943658391200 + 
   g^4*(52400650390469129044266635055221886342856279069529602748685883/
      95144567043070046983036194636365057135759708841960433920000 + 
     (47*Zeta[3])/23), \[ScriptCapitalC][22, 26, 0] -> 
  1 - (46706765592174474455107599864013*g^2)/
    1728436831774916478103308420000 + 
   g^4*(350728364221946590649914628803052696826881785488279505404817/
      712580532244749177103308799092872824796413154357280000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 1] -> 
  1 - (3826463304250392787237467358201*g^2)/132956679367301267546408340000 + 
   g^4*(5126083258964268532454950616398280940640718259631612085650381/
      9263546919181739302343014388207346722353371006644640000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 2] -> 
  1 - (10274381512568601153991161471833*g^2)/345687366354983295620661684000 + 
   g^4*(27231284470301077232749625318106722961658738830178438727204081/
      46317734595908696511715071941036733611766855033223200000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 3] -> 
  1 - (260359840742215871178615981592673*g^2)/
    8642184158874582390516542100000 + 
   g^4*(139829439298141219422556093528436491221671179657144908746270989/
      231588672979543482558575359705183668058834275166116000000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 4] -> 
  1 - (260312215855038727054868653936409*g^2)/
    8642184158874582390516542100000 + 
   g^4*(140106772482579140857236966189407627496790993965324338482675477/
      231588672979543482558575359705183668058834275166116000000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 5] -> 
  1 - (43524464514343126266670684099811*g^2)/
    1462523473040313943010491740000 + 
   g^4*(60479797066502461526180017953984885863572353165066095264641631/
      101899016110999132325773158270280813945887081073091040000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 26, 6] -> 
  1 - (552454171612280439596008306792583*g^2)/
    19012805149524081259136392620000 + 
   g^4*(11622555308006368649415892433662620143741250177001779037475539/
      20379803222199826465154631654056162789177416214618208000000 + 
     (29351*Zeta[3])/7475), \[ScriptCapitalC][22, 28, 0] -> 
  1 - (2041476366239302299984001280613121*g^2)/
    74951306250603196368661646940000 + 
   g^4*(6333728676722632615866717503068087716756735518933783531084539469/
      12753123740136526879092011255850909550579450261652881332000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 1] -> 
  1 - (23947143580213546608387974477170931*g^2)/
    824464368756635160055278116340000 + 
   g^4*(14281341314301496070409263703022340819949988199129509306731674191/
      25506247480273053758184022511701819101158900523305762664000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 2] -> 
  1 - (8254464092376006724934424056569177*g^2)/
    274821456252211720018426038780000 + 
   g^4*(7606013277601828917332752551251228816082656636900074949728347097/
      12753123740136526879092011255850909550579450261652881332000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 3] -> 
  1 - (25139531357475875408634578860227631*g^2)/
    824464368756635160055278116340000 + 
   g^4*(16971317278646048995851283418620320759933136960124382138632532773/
      27631768103629141571366024387676970692922142233581242886000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 4] -> 
  1 - (1325389980557148493958825863944409*g^2)/
    43392861513507113687119900860000 + 
   g^4*(8979278414257953980904133284885789969241988317276015864895659577/
      14543035844015337669140012835619458259432706438726969940000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 5] -> 
  1 - (74820062160657905766268181990801473*g^2)/
    2473393106269905480165834349020000 + 
   g^4*(3024994388269459856145323915096158277108350352964840983617039101791/
      4973718258653245482845884389781854724725985602044623719480000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 28, 6] -> 
  1 - (6662108937117916869399354829729843*g^2)/
    224853918751809589105984940820000 + 
   g^4*(1460957926737093526225876349605374418991316100578258450126837979763/
      2486859129326622741422942194890927362362992801022311859740000000 + 
     (2671363*Zeta[3])/470925), \[ScriptCapitalC][22, 30, 0] -> 
  1 - (66387919736736234240792444559306127*g^2)/
    2419654433863812622392076941780000 + 
   g^4*
    (57858892898545443327117013193426958009474331595988097218897001922337137/
      115527286049719036794706360696855572355871548316016339411883536000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 1] -> 
  1 - (779572025099716300915450301955325957*g^2)/
    26616198772501938846312846359580000 + 
   g^4*
    (326921507427729275246044070319832276946677517337090579610509995909220013/
      577636430248595183973531803484277861779357741580081697059417680000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 2] -> 
  1 - (807024535708468764729026192422412197*g^2)/
    26616198772501938846312846359580000 + 
   g^4*(279180511387676901668150412565354782878058726182271137963107705177684\
1/4621091441988761471788254427874222894234861932640653576475341440000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 3] -> 
  1 - (16741441336764586299349248971180677*g^2)/
    543187730051059976455364211420000 + 
   g^4*
    (180113074702783586968881417714055112910661640165061055861282310386080452\
9/2888182151242975919867659017421389308896788707900408485297088400000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 4] -> 
  1 - (274337820600738713245166091935675447*g^2)/
    8872066257500646282104282119860000 + 
   g^4*
    (95555657233097217969443909188097938347556621927628081970197953972434979/
      152009586907525048414087316706388910994567826731600446594583600000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 5] -> 
  1 - (7350266876290817568183359188338018413*g^2)/
    239545788952517449616815617236220000 + 
   g^4*
    (322994902850809669987115060929422541596293259657226312327174826378022723\
7/5198727872237356655761786231358500756014219674220735273534759120000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 30, 6] -> 
  1 - (801969549000672327523131220571134757*g^2)/
    26616198772501938846312846359580000 + 
   g^4*(991874779811122264805521414486368462502105425183513013357004133765803/
      1645687835466083145223737331864039492248882454644107399029680000000 + 
     (99697187*Zeta[3])/13656825), \[ScriptCapitalC][22, 32, 0] -> 
  1 - (724192839367080651557364152013716576857*g^2)/
    26216759602717069454486608360650480000 + 
   g^4*(176832145515189556112978247932621691567732937585816623644590554140856\
391142685223/3503188294374085444425926866741876455899003892381234505760446729\
84743168000000 + (14943591113*Zeta[3])/1693446300), 
 \[ScriptCapitalC][22, 32, 1] -> 
  1 - (3095058264856428779423655390183510134053*g^2)/
    104867038410868277817946433442601920000 + 
   g^4*(800938884405070998938904649758692825581523593308687357580553647528581\
062489011597/1401275317749634177770370746696750582359601556952493802304178691\
938972672000000 + (14943591113*Zeta[3])/1693446300), 
 \[ScriptCapitalC][22, 32, 2] -> 
  1 - (400872467907913461825922712992591843241*g^2)/
    13108379801358534727243304180325240000 + 
   g^4*(133834055031874297924267397409880916879522461577493991711151767158132\
10936086223/
      21894926839838034027662042917136727849368774327382715661002792061546448\
000000 + (14943591113*Zeta[3])/1693446300), \[ScriptCapitalC][22, 32, 3] -> 
  1 - (6526710999315579281556725330263842409961*g^2)/
    209734076821736555635892866885203840000 + 
   g^4*(885906717041390605566012145314240030642527216206394287899544061800805\
7569139823777/140127531774963417777037074669675058235960155695249380230417869\
19389726720000000 + (14943591113*Zeta[3])/1693446300), 
 \[ScriptCapitalC][22, 32, 4] -> 
  1 - (204894506089647905560791410840623552333*g^2)/
    6554189900679267363621652090162620000 + 
   g^4*(111883169836404006159268867938328977933265369348878641782691279345148\
326140560083/1751594147187042722212963433370938227949501946190617252880223364\
92371584000000 + (14943591113*Zeta[3])/1693446300), 
 \[ScriptCapitalC][22, 32, 5] -> 
  1 - (3258484741728013125702547375829793692593*g^2)/
    104867038410868277817946433442601920000 + 
   g^4*(487437431901753506359590258985506002889920535790368298473607722565846\
44163221731/
      76993149326902976800569821247074207821956129502884274851877950106536960\
000000 + (14943591113*Zeta[3])/1693446300), \[ScriptCapitalC][22, 32, 6] -> 
  1 - (801624626620528579380676644629461542367*g^2)/
    26216759602717069454486608360650480000 + 
   g^4*(107960329969235736108254831063570854193803191322446863892238532171672\
4567007646849/175159414718704272221296343337093822794950194619061725288022336\
4923715840000000 + (14943591113*Zeta[3])/1693446300), 
 \[ScriptCapitalC][22, 34, 0] -> 
  1 - (19872933549626311875587800513496739875462213*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(519796031013884994157536724222117542098597667956932146458460393279323\
00500618967766821/10221777964739425214018190708122784216844908507384585102633\
1194906853285274880000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 1] -> 
  1 - (21248783833299192393875118244014576751612913*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(536007935878453155787076640097819110181971683534731624242659790595461\
2974623867553051/929252542249038655819835518920253110622264409762235009330283\
5900623025934080000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 2] -> 
  1 - (242375699878769257084170909979464727453178143*g^2)/
    7863952993671409436498348557252357330320000 + 
   g^4*(694684020973150161080180909485241806310213596700152538375237826738121\
111184390843186191/1124395576121336773542000977893506263852939935812304361289\
643143975386138023680000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 3] -> 
  1 - (493721539852112896249446989718159730270709111*g^2)/
    15727905987342818872996697114504714660640000 + 
   g^4*(143945143807889370458883889890817391665076350296887974372370997019541\
4789727816416624647/224879115224267354708400195578701252770587987162460872257\
9286287950772276047360000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 4] -> 
  1 - (124133462008380003328036001804985257664252059*g^2)/
    3931976496835704718249174278626178665160000 + 
   g^4*(364300272828354622093558274091806356406124635046198007584334307170738\
003459356818463143/5621977880606683867710004889467531319264699679061521806448\
21571987693069011840000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 5] -> 
  1 - (1816961428463549843253548357873690405414653*g^2)/
    57823183776995657621311386450384980370000 + 
   g^4*(180968535196321345390211468993540050749931527676540604185059552820420\
169461536187825741/2810988940303341933855002444733765659632349839530760903224\
10785993846534505920000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 34, 6] -> 
  1 - (2070561934413179403990468607781783492893065193*g^2)/
    66843600446206980210235962736645037307720000 + 
   g^4*(600834316216591576414242244710866569403639218450582270044604709182361\
2958233424439927409/955736239703136257510700831209480324274998945440458707096\
1966723790782173201280000000 + (3248295146531*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 0] -> 
  1 - (1419327381531326293083892887967695020706690823*g^2)/
    50758242050060915453762067960447033677520000 + 
   g^4*(131931237194124517418247081021286787822942983874993223525108689945709\
841288233098471617753/2576399136012572125193284967982347761855759189286284675\
11867776762723705535335040000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 1] -> 
  1 - (1518522067159217759037079396424278968372185173*g^2)/
    50758242050060915453762067960447033677520000 + 
   g^4*(936721153099890077515951454572481516225931221576337254899115788828059\
9516463077233493943/161024946000785757824580310498896735115984949330392792194\
91736047670231595958440000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 2] -> 
  1 - (47747869637093591480096020120449641480803991*g^2)/
    1538128546971542892538244483649910111440000 + 
   g^4*(160750466899808147705752401428648668969182076396272928346571435267483\
792622583472260300561/2576399136012572125193284967982347761855759189286284675\
11867776762723705535335040000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 3] -> 
  1 - (114720266720673296455972583517694298160624293*g^2)/
    3625588717861493960983004854317645262680000 + 
   g^4*(151627213886765370474613819868046842046202474329975452580158121668236\
122573184117582111739/2342181032738701931993895425438497965323417444805713341\
01697978875203368668486400000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 4] -> 
  1 - (3556874951898181191311881640556697919445172957*g^2)/
    111668132510134013998276549512983474090544000 + 
   g^4*(930234025583171667377947202008911982172639301221721127202470640421896\
4095363720816517479761/141701952480691466885630673239029126902066755410745657\
13152727721949803804443427200000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 5] -> 
  1 - (106332814314678438904518916326955758459738019583*g^2)/
    3350043975304020419948296485389504222716320000 + 
   g^4*(222263084023409817076990297740616983713033549494142915205862711586464\
03033853986808213147339/34008468595365952052551361577366990456496021298578957\
711566546532679529130664225280000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 36, 6] -> 
  1 - (297441806758491983205922931044255980489763165781*g^2)/
    9491791263361391189853506708603595297696240000 + 
   g^4*(102754758528974739719647395439635429934838395368164605134767713604574\
95259314065322126133313/16059554614478366247038142967089967715567565613217841\
141573091418209777645035884160000000 + (3676559651771*Zeta[3])/316674458100), 
 \[ScriptCapitalC][22, 38, 0] -> 
  1 - (3854904143516133223616744684605930100755546863619*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(112658658393786217373368240569318396496892653227656449211916550258403\
49544477121643975597641489/21855656782866575226403739940352776563011938889858\
547099006368493750596326583590536640000000 + (2869628447485013*Zeta[3])/
      222622144044300), \[ScriptCapitalC][22, 40, 0] -> 
  1 - (306131769236584704416584745774616760628686220873491*g^2)/
    10830742930399948078608296299332227599075540080000 + 
   g^4*(486774566542254784700883010263327318955207331926859220188586064953875\
3070695080240123609973615504381/938439939395267636397341897858062748284731673\
0078574840209033708941426051185523371494912512000000 + 
     (3140199976400393*Zeta[3])/222622144044300), 
 \[ScriptCapitalC][24, 24, 0] -> 1 - (49463409493305968416382293*g^2)/
    1829033684417901035029956 + 
   (4313755510086223831554080795708258540582244897711984255581*g^4)/
    8671184054961954612261216189233543598611046602138112000, 
 \[ScriptCapitalC][24, 24, 1] -> 1 - (15178108518773872730382295019*g^2)/
    526761701112355498088627328 + 
   (7272470137466680802587723372725060980799701010032991290009*g^4)/
    13006776082442931918391824283850315397916569903207168000, 
 \[ScriptCapitalC][24, 24, 2] -> 1 - (180332341853198431593073226401*g^2)/
    6057759562792088228019214272 + 
   (355498721700032276333166839882740351152252993981018320157139*g^4)/
    598311699792374868246023917057114508304162215547529728000, 
 \[ScriptCapitalC][24, 24, 3] -> 1 - (1341050822546358503608203586819*g^2)/
    44423570127141980338807571328 + 
   (334848737335798465128583065680663732988794286592870129218067*g^4)/
    548452391476343629225521923969021632612148697585235584000, 
 \[ScriptCapitalC][24, 24, 4] -> 1 - (1006129003850662517740455693913*g^2)/
    33317677595356485254105678496 + 
   (575666407384072379759350743007857423311808630959266882530497*g^4)/
    940204099673731935815180441089751370192254910146118144000, 
 \[ScriptCapitalC][24, 24, 5] -> 1 - (3978814908838733389304547384029*g^2)/
    133270710381425941016422713984 + 
   (123695880733378933857742884161312866886958956509906366986467*g^4)/
    205669646803628860959570721488383112229555761594463344000, 
 \[ScriptCapitalC][24, 24, 6] -> 1 - (4104091254246446039167204283597*g^2)/
    140674638735949604406223975872 + 
   (24129376826172419451126130137307577848913864268067382980436537*g^4)/
    41682381752202115821139666221645644078523301016477904384000, 
 \[ScriptCapitalC][24, 26, 0] -> 1 - (1309580753628878575304089359683*g^2)/
    48012134215969902169536345000 + 
   g^4*(789209198170795971948297265956438653961975647552752082376913/
      1571331430078164852073962992871463152115167468582720000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 1] -> 
  1 - (5590228232208501524630428843907*g^2)/192048536863879608678145380000 + 
   g^4*(150412993341441434249456911495260081505141173738677513048572687/
      265555011683209860000499745795277272707463302190479680000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 2] -> 
  1 - (1446215083735683961484710624883*g^2)/48012134215969902169536345000 + 
   g^4*(160334371482061423965505741858192174243475244635815345074354937/
      265555011683209860000499745795277272707463302190479680000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 3] -> 
  1 - (602798659322182966636013792227*g^2)/19697285832192780377245680000 + 
   g^4*(27550470626277993286642518259588010905997118977606736120444197/
      44259168613868310000083290965879545451243883698413280000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 4] -> 
  1 - (45177009714463122588105678441787*g^2)/
    1472372115956410333199114580000 + 
   g^4*(38664284908059137502422833537620741036488928383344813099644449/
      61694598673877038181934284376680578507794504549303360000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 5] -> 
  1 - (985419588441126370192400348902079*g^2)/
    32392186551041027330380520760000 + 
   g^4*(13852871703737137791741144174276555339456099969475230828969876403/
      22395139318617364860042145228735049998329405151397119680000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 26, 6] -> 
  1 - (63035320789951543998113994392797*g^2)/
    2112533905502675695459599180000 + 
   g^4*(1749949024632304255436391527018504328876557402401986097176282023/
      2921105128515308460005497203748049999782096324095276480000000 + 
     (612*Zeta[3])/325), \[ScriptCapitalC][24, 28, 0] -> 
  1 - (1030237888294554721811795974367573*g^2)/
    37475653125301598184330823470000 + 
   g^4*(4239295854543474427137675478840775862386034018759682499970992434807/
      8366049173529561632684359383838196665180119371644290153792000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 1] -> 
  1 - (4403566295917972132366909808992967*g^2)/
    149902612501206392737323293880000 + 
   g^4*(149826195436299522997233357804365804601731507613426925906701130259/
      261439036672798801021386230744943645786878730363884067306000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 2] -> 
  1 - (6844447653995885582502570498276613*g^2)/
    224853918751809589105984940820000 + 
   g^4*(15371777015413505111701998601716065709952500927777055540940786242823/
      25098147520588684898053078151514589995540358114932870461376000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 3] -> 
  1 - (51073002646683384628153486100264137*g^2)/
    1648928737513270320110556232680000 + 
   g^4*(662179992745576563361714078000495388927764143101997005271016605821/
      1045756146691195204085544922979774583147514921455536269224000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 4] -> 
  1 - (185875055982357069322259260237087*g^2)/
    5974379483743733043878826930000 + 
   g^4*(21148670978904959188459511244656346685672726360513120429775145731/
      33067388037666251512586400726633188399921420441281779264000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 5] -> 
  1 - (305889862598634767544203450050076317*g^2)/
    9893572425079621920663337396080000 + 
   g^4*(79528126965599588107802326161651530433713097928365330898501743955691/
      125490737602943424490265390757572949977701790574664352306880000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 28, 6] -> 
  1 - (60712365712837240962702580986704369*g^2)/
    1996071629621327229607515439560000 + 
   g^4*(2839437795689488549279947237135689238013469396759137805760320001569/
      4603328492611959750041633153786567543041692477220542429120000000 + 
     (74306*Zeta[3])/20475), \[ScriptCapitalC][24, 30, 0] -> 
  1 - (3045512639069931764604922122469991*g^2)/
    109984292448355119199639860990000 + 
   g^4*
    (236106550415773733343192327299501067535415397167240148297797134672649279/
      462109144198876147178825442787422289423486193264065357647534144000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 1] -> 
  1 - (6515806622238310634912791865652907*g^2)/
    219968584896710238399279721980000 + 
   g^4*
    (20590158868207983143733110317131673562098377576578885122856880095204597/
      35546857246067395936832726368263253032575861020312719819041088000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 2] -> 
  1 - (3379575073305828644520752883379841*g^2)/
    109984292448355119199639860990000 + 
   g^4*
    (286694229953278582014741050135197736042655305550631679131684735195397927/
      462109144198876147178825442787422289423486193264065357647534144000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 3] -> 
  1 - (6587086616300221320253438945284623*g^2)/
    210404733379461967164528429720000 + 
   g^4*(55678170106391369082380677828959625498709249570367737478097802212111/
      86602163455561496847605967538872243145330995739142683217304000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 4] -> 
  1 - (38103634957395947591059954603243651*g^2)/
    1209827216931906311196038470890000 + 
   g^4*
    (300891546451757054183575834498049281172573935013780276216287822092340679/
      462109144198876147178825442787422289423486193264065357647534144000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 5] -> 
  1 - (10839425715666600252378049367562041*g^2)/
    345664919123401803198868134540000 + 
   g^4*
    (149560877762257484030325696976706097735591895622937386194340821480263411\
7/2310545720994380735894127213937111447117430966320326788237670720000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 30, 6] -> 
  1 - (1969061626339101864605662450742899*g^2)/
    63675116680626647957686235310000 + 
   g^4*
    (146163821690040058628062850614115248610900750569615773203682056052925026\
7/2310545720994380735894127213937111447117430966320326788237670720000000 + 
     (3121294*Zeta[3])/593775), \[ScriptCapitalC][24, 32, 0] -> 
  1 - (27041025501326829559834630609705433381809*g^2)/
    970020105300531569816004509344067760000 + 
   g^4*(138754511156551348615422467749366863841127224987929646015862059095856\
2963822577/
      26947602264416041880199437436475972737684645326009496198157282537287936\
00000 + (499263931*Zeta[3])/73628100), \[ScriptCapitalC][24, 32, 1] -> 
  1 - (463247298151979818466359828664955231066919*g^2)/
    15520321684808505117056072149505084160000 + 
   g^4*(327872939710465805547397276566856762594961600925417624044918338158326\
2232656942729/560510127099853671108148298678700232943840622780997520921671476\
7755890688000000 + (499263931*Zeta[3])/73628100), 
 \[ScriptCapitalC][24, 32, 2] -> 
  1 - (240497496695571317081829853104355568566547*g^2)/
    7760160842404252558528036074752542080000 + 
   g^4*(135319431436348623215195335596000786546871044481556215736745398907600\
075392585801/2155808181153283350415954994918077819014771626080759695852582602\
98303488000000 + (499263931*Zeta[3])/73628100), 
 \[ScriptCapitalC][24, 32, 3] -> 
  1 - (490584020903711630497060046972193012492169*g^2)/
    15520321684808505117056072149505084160000 + 
   g^4*(365327410911794592200849096775030087661305277777078842535723430975370\
8125109748439/560510127099853671108148298678700232943840622780997520921671476\
7755890688000000 + (499263931*Zeta[3])/73628100), 
 \[ScriptCapitalC][24, 32, 4] -> 
  1 - (123542801426257324204217096032527179103361*g^2)/
    3880080421202126279264018037376271040000 + 
   g^4*(598124814954632751347628770441806652456304584204242738722209416485496\
6727352857/
      90404859209653817920669080432048424668361390771128632406721205931546624\
00000 + (499263931*Zeta[3])/73628100), \[ScriptCapitalC][24, 32, 5] -> 
  1 - (15896854072785239632947085102469620271419*g^2)/
    500655538219629197324389424177583360000 + 
   g^4*(184832688595965378224222821652847731545681447525125332272551963408033\
74827996051919/28025506354992683555407414933935011647192031139049876046083573\
838779453440000000 + (499263931*Zeta[3])/73628100), 
 \[ScriptCapitalC][24, 32, 6] -> 
  1 - (243472423701769720901782733456234152192607*g^2)/
    7760160842404252558528036074752542080000 + 
   g^4*(906245019241453095541076477996862042497495028101334809449955576982901\
3716995602357/140127531774963417777037074669675058235960155695249380230417869\
19389726720000000 + (499263931*Zeta[3])/73628100), 
 \[ScriptCapitalC][24, 34, 0] -> 
  1 - (20054154807403262973868160211587606943541913*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(662715090482892116797310652057137841685413491568010747188630538880751\
2781431173374277/127772224559242815175227383851534802710561356342307313782913\
99363356660659360000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 1] -> 
  1 - (10744162116921355415677039906126300116410119*g^2)/
    357452408803245883477197661693288969560000 + 
   g^4*(603376543133975836046099370888217480665189070575267203695772296104188\
40554404350289481/10221777964739425214018190708122784216844908507384585102633\
1194906853285274880000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 2] -> 
  1 - (970831427405516158548735678206497932723031*g^2)/
    31082818156803989867582405364633823440000 + 
   g^4*(440562662470438619447632128188638044183276178271480523429408133586384\
68218458839333/69441426390892834334362708614964566690522476272993105316801083\
496503590540000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 3] -> 
  1 - (235995669105546310134955333886783746050759839*g^2)/
    7401367523455444175527857465649277487360000 + 
   g^4*(118719342974886819060987876815154199206083452161115975879484695462871\
27075340028122918481/17990329217941388376672015646296100221647038972996869780\
634290303606178208378880000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 4] -> 
  1 - (91947106889730531793531186381110111624474527*g^2)/
    2859619270425967067817581293546311756480000 + 
   g^4*(274421830371466012250140465309905266024932279451946807502786776805716\
995696477242506989/4088711185895770085607276283249113686737963402953834041053\
24779627413141099520000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 5] -> 
  1 - (2019931880019198684470645209027692929164494689*g^2)/
    62911623949371275491986788458018858642560000 + 
   g^4*(603220934957903813934366791298112298451806510194863621801866375237445\
8511432671076896447/899516460897069418833600782314805011082351948649843489031\
7145151803089104189440000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 34, 6] -> 
  1 - (999636360862291437646051062040199871271729957*g^2)/
    31455811974685637745993394229009429321280000 + 
   g^4*(296611708660445321204917259009513244594155779764030511971390948019196\
8935015469414130671/449758230448534709416800391157402505541175974324921744515\
8572575901544552094720000000 + (113094685897*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 0] -> 
  1 - (1432194090833489821061798426532146582540349523*g^2)/
    50758242050060915453762067960447033677520000 + 
   g^4*(269103322824759989104872333529577446419814974277539620579030892883472\
558013775022167943501/5152798272025144250386569935964695523711518378572569350\
23735553525447411070670080000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 1] -> 
  1 - (3071189686220257794411410453757471172758936571*g^2)/
    101516484100121830907524135920894067355040000 + 
   g^4*(681635310947458521932856477108893528938487005893814409266789264288174\
39003880047442058773/11450662826722542778636822079921545608247818619050154111\
6385678561210535793482240000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 2] -> 
  1 - (266124744751686779652471568080189148262113033*g^2)/
    8459707008343485908960344660074505612920000 + 
   g^4*(165069879402002364967498856564190529346762479812214228949165112325719\
649099404542134495193/2576399136012572125193284967982347761855759189286284675\
11867776762723705535335040000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 3] -> 
  1 - (3262674272555367849026227452258140552616984071*g^2)/
    101516484100121830907524135920894067355040000 + 
   g^4*(404591500189689395299524037948437872594636998003870242149058836773004\
81134904940936416321/60621156141472285298665528658408182631900216218500815885\
145359238287930714196480000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 4] -> 
  1 - (6037515937675071147477624932642613192237466751*g^2)/
    186113554183556689997127582521639123484240000 + 
   g^4*(385398954791461426309890046147570265778713651824357067306157788435075\
5303264434116642448611/566807809922765867542522692956116507608267021642982628\
5261091088779921521777370880000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 5] -> 
  1 - (41387841219029933076665248146702152213873233309*g^2)/
    1276207228687245874266017708719811132463360000 + 
   g^4*(205784068132566426754434058138471286664899836862512992621318660610901\
80514356925861961754613/30229749862547512935601210290992880405774241154292406\
854725819140159581449479311360000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 36, 6] -> 
  1 - (143580165689030818604230411671923110333842071869*g^2)/
    4466725300405360559931061980519338963621760000 + 
   g^4*(179002366189905426163398835940962236537230853002702525660294142974335\
9301743710054419986681/266733087022478055314128326096996003580360951361403589\
8946395806484668951424645120000000 + (131714881777*Zeta[3])/13768454700), 
 \[ScriptCapitalC][24, 38, 0] -> 
  1 - (3889657125341276912685067544268513769268259012319*g^2)/
    137098011777214532640611345561167437962981520000 + 
   g^4*(197603463345004873042856424593089784360801498487238182921070719778444\
4703949717699613798170416143/375917296665305093894144326974067756883805348905\
5670101029095380925102568172377572302080000000 + (104987171119231*Zeta[3])/
      9679223654100), \[ScriptCapitalC][24, 40, 0] -> 
  1 - (308877254800771055852982251687960870441190480620791*g^2)/
    10830742930399948078608296299332227599075540080000 + 
   g^4*(992708584759436214786514166161465711489066766073484072518150745573469\
245631149056284306621307898879/1876879878790535272794683795716125496569463346\
015714968041806741788285210237104674298982502400000 + 
     (116751150637291*Zeta[3])/9679223654100), 
 \[ScriptCapitalC][26, 26, 0] -> 1 - (330186752014618869919535882029*g^2)/
    12003033553992475542384086250 + 
   (5031579222304241970853990644759526675701500196290273488370767*g^4)/
    9835370803081846666685175770195454544720863044091840000000, 
 \[ScriptCapitalC][26, 26, 1] -> 1 - (18353141925455930203942371054283*g^2)/
    624157744807608728203972485000 + 
   (51193229343403876253513573668308298718959835143612902841578983*g^4)/
    88518337227736620000166581931759090902487767396826560000000, 
 \[ScriptCapitalC][26, 26, 2] -> 1 - (237791588750006072681118574801151*g^2)/
    7801971810095109102549656062500 + 
   (2279761071453525761710616992124905160829530264814157606659577721*g^4)/
    3688264051155692500006940913823295454270323641534440000000000, 
 \[ScriptCapitalC][26, 26, 3] -> 1 - (774538649966131264969377030504461*g^2)/
    24966309792304349128158899400000 + 
   (4244001697206899340757864530209862123404122944726316372453573079*g^4)/
    6638875292080246500012493644881931817686582554761992000000000, 
 \[ScriptCapitalC][26, 26, 4] -> 
  1 - (44752495735281133841701352757406501*g^2)/
    1435562813057500074869136715500000 + 
   (493251626105069603784260623544359692395695844208744645313102668683*g^4)/
    763470658589228347501436769161422159033956993797629080000000000, 
 \[ScriptCapitalC][26, 26, 5] -> 
  1 - (97887074136643836800969972483604079*g^2)/
    3158238188726500164712100774100000 + 
   (1076185734984745339098968208382777796376527280438624412242907341437*g^4)/
    1679635448896302364503160892155128749874705386354783976000000000, 
 \[ScriptCapitalC][26, 26, 6] -> 
  1 - (96353325198157371685883313880802999*g^2)/
    3158238188726500164712100774100000 + 
   (349562613921225597374238373104732835932882747054297159669639914599*g^4)/
    559878482965434121501053630718376249958235128784927992000000000, 
 \[ScriptCapitalC][26, 28, 0] -> 1 - (1038953657433874632807762255291731*g^2)/
    37475653125301598184330823470000 + 
   g^4*(6526457857165368860495541223922457861259961484984634510316173390937/
      12646353401847011770336822324406576354342040910625089767360000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 1] -> 
  1 - (556027173833361414275982319972303*g^2)/
    18737826562650799092165411735000 + 
   g^4*(7399561907416049039290837343663083759650508356109800469792856957537/
      12646353401847011770336822324406576354342040910625089767360000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 2] -> 
  1 - (1154219298204441311276313884025311*g^2)/
    37475653125301598184330823470000 + 
   g^4*(7929280359197679021276119326421940468263002242863576142258680165177/
      12646353401847011770336822324406576354342040910625089767360000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 3] -> 
  1 - (61186487550373041602619602556997157*g^2)/
    1948733962515683105585202820440000 + 
   g^4*(4111790789230294169653306233419687498288538382711082774911543239871/
      6323176700923505885168411162203288177171020455312544883680000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 4] -> 
  1 - (76995520001384024892040291199760109*g^2)/
    2435917453144603881981503525550000 + 
   g^4*(208440847387460771909018995520458214371622457935075057518371706555721/
      316158835046175294258420558110164408858551022765627244184000000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 5] -> 
  1 - (27899218214224978121303337543792083*g^2)/
    885788164779855957084183100200000 + 
   g^4*(207509896739584977104274626247979873560091835749391271875747559797723/
      316158835046175294258420558110164408858551022765627244184000000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 28, 6] -> 
  1 - (870953636052418293684451847224841953*g^2)/
    28013050711162944642787290543825000 + 
   g^4*(667565830205141397705461853010521671074987344426643507598306072863297/
      1038807600866004538277667548076254486249524789087060945176000000000 + 
     (110*Zeta[3])/63), \[ScriptCapitalC][26, 30, 0] -> 
  1 - (33782010369342388424127696303042247*g^2)/
    1209827216931906311196038470890000 + 
   g^4*
    (156283791395900701835310025401724040979469635445644091619022866062478278\
51/30037094372926949566623653781182448812526602562164248247089719360000000 + 
     (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 1] -> 
  1 - (36199082657891860542227276601314077*g^2)/
    1209827216931906311196038470890000 + 
   g^4*
    (355260401334789494055895348175144565155205328448285714903184291049664990\
3/6007418874585389913324730756236489762505320512432849649417943872000000 + 
     (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 2] -> 
  1 - (188069231539138840448918013574312559*g^2)/
    6049136084659531555980192354450000 + 
   g^4*
    (953850714331959958230519898308259925834610053313325530914283277750488988\
07/150185471864634747833118268905912244062633012810821241235448596800000000 + 
     (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 3] -> 
  1 - (47992880393710769789058930738449363*g^2)/
    1512284021164882888995048088612500 + 
   g^4*
    (991587372939457730350159285133232103959191357145631445361849452401563273\
71/150185471864634747833118268905912244062633012810821241235448596800000000 + 
     (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 4] -> 
  1 - (193550548148230378115352934078421549*g^2)/
    6049136084659531555980192354450000 + 
   g^4*(100803213442830775100573951965244891898138148379169654598602845948419\
243727/
      15018547186463474783311826890591224406263301281082124123544859680000000\
0 + (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 5] -> 
  1 - (502375346831575933782065657427403399*g^2)/
    15727753820114782045548500121570000 + 
   g^4*
    (201344061004674473971590923123058276208549519305291202887810904780779683\
71/30037094372926949566623653781182448812526602562164248247089719360000000 + 
     (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 30, 6] -> 
  1 - (2485270064545382496009509583038626493*g^2)/
    78638769100573910227742500607850000 + 
   g^4*(494767905441713344694995368716592838106992201179000853449494354902272\
570091/
      75092735932317373916559134452956122031316506405410620617724298400000000\
0 + (30818*Zeta[3])/9135), \[ScriptCapitalC][26, 32, 0] -> 
  1 - (27266624539455139250613509792876586447073*g^2)/
    970020105300531569816004509344067760000 + 
   g^4*(145592681004339327730270468046737043642190330002466368890174834898085\
696200223911/2776917550418482364483966418758804507724820158594881010663768749\
26930560000000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 32, 1] -> 
  1 - (116978467523754098324552035463028071827567*g^2)/
    3880080421202126279264018037376271040000 + 
   g^4*(102049508347325420619717797887020057024137664154988988254524044237951\
399249566071/1708872338719066070451671642313110466292197020673772929639242307\
24264960000000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 32, 2] -> 
  1 - (6083255406453615052701941877606248041151*g^2)/
    194004021060106313963200901868813552000 + 
   g^4*(446091713353274109786188005336804489483325594217274392218006362593241\
36646728433/
      69422938760462059112099160468970112693120503964872025266594218731732640\
000000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 32, 3] -> 
  1 - (2486464861501915894072130570751979796496917*g^2)/
    77601608424042525585280360747525420800000 + 
   g^4*(297390394946376773434635401820199817079962528703384503442791636028840\
20853043062683/44430680806695717831743462700140872123597122537518096170620299\
988308889600000000 + (5547947*Zeta[3])/1132740), 
 \[ScriptCapitalC][26, 32, 4] -> 
  1 - (627526363827363382591931972054763453632219*g^2)/
    19400402106010631396320090186881355200000 + 
   g^4*(184761407702468669938645144882831592729120060164392828245574503447534\
025318530281/2709187854066812062911186750008589763633970886434030254306115852\
94566400000000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 32, 5] -> 
  1 - (250969794885319221468954509692788035491901*g^2)/
    7760160842404252558528036074752542080000 + 
   g^4*(233403114773565646566280251372270777919206168108120931395688989717123\
930661267067/3417744677438132140903343284626220932584394041347545859278484614\
48529920000000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 32, 6] -> 
  1 - (5408406496528242226254849726357248277761*g^2)/
    168699148747918533881044262494620480000 + 
   g^4*(209830704406726230327674524812325127569597530509817620950425004535119\
3287263741/
      31157560172998399601503129523240443284429959703729380203801051885209600\
00000 + (5547947*Zeta[3])/1132740), \[ScriptCapitalC][26, 34, 0] -> 
  1 - (1189436546970813365645423186446161573684793*g^2)/
    42053224565087750997317371963916349360000 + 
   g^4*(134947983514448922461745535240177953020864591315649648946671542416113\
29083977659292113/25554444911848563035045476770306960542112271268461462756582\
798726713321318720000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 1] -> 
  1 - (21704154773955402283220903254165987385456381*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(384970923183210257223739149047944047132085136160849218533874312606787\
1111860815276117/638861122796214075876136919257674013552806781711536568914569\
9681678330329680000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 2] -> 
  1 - (22591772225182336125377366086985194187596001*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(976273546643241456182682900387075740698719933482807350815819689610174\
655930360301179/1503202641873444884414439810018056502477192427556556632740164\
630983136548160000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 3] -> 
  1 - (10873631663655079548994613378623619080660139*g^2)/
    336425796520702007978538975711330794880000 + 
   g^4*(554170611578381625106803075210669980178820968574380520694513041876822\
792663949479114381/8177422371791540171214552566498227373475926805907668082106\
49559254826282199040000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 4] -> 
  1 - (4061100849274542133578885027602367327924793*g^2)/
    124331272627215959470329621458535293760000 + 
   g^4*(122986472951450835048827045935092295631644701048134629068173190526602\
43641770535321931/17777005156068565589596853405430929072773753925886234961101\
077375104919178240000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 5] -> 
  1 - (1028629726409810012013266642512906530093681271*g^2)/
    31455811974685637745993394229009429321280000 + 
   g^4*(624584219352393488579861148352159320258106453328098740859208084134067\
733493200711536597/8995164608970694188336007823148050110823519486498434890317\
14515180308910418944000000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 34, 6] -> 
  1 - (1021320523324413130222681294826481505351783321*g^2)/
    31455811974685637745993394229009429321280000 + 
   g^4*(123525429281951470472972209398092130889976242220417399117664380006012\
834839402208120683/1799032921794138837667201564629610022164703897299686978063\
42903036061782083788800000 + (1341040409*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 0] -> 
  1 - (84941118335389993073599108091173147587436403*g^2)/
    2985778944121230320809533409438060804560000 + 
   g^4*(668201253323512270449873194410953566492784561009054782120375330768203\
9586547001550102113/125678006634759615863087071608895012773451667770062667078\
95989110376766123674880000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 1] -> 
  1 - (91233894086492024286285843764870204254098053*g^2)/
    2985778944121230320809533409438060804560000 + 
   g^4*(587460261931151999201219702007823656462574840371746430761398672382014\
625838140331567031/9667538971904585835622082431453462521034743674620205159919\
99162336674317205760000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 2] -> 
  1 - (475149133589220881464458426819117503721779671*g^2)/
    14928894720606151604047667047190304022800000 + 
   g^4*(412138714297625715036743415050542495368334965338686636751205829667106\
48902900478501760157/62839003317379807931543535804447506386725833885031333539\
479945551883830618374400000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 3] -> 
  1 - (254400994983506231488259825951750604598743641*g^2)/
    7808960315393986992886471993914928258080000 + 
   g^4*(172276862783913532451724209597933195600541832573281451930340510727401\
58804184750606659707/25135601326951923172617414321779002554690333554012533415\
791978220753532247349760000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 4] -> 
  1 - (8363372120795241353253622354784707400595720983*g^2)/
    253791210250304577268810339802235168387600000 + 
   g^4*(400382325334418068808479262591763114337257908597604391916159384594618\
7362625529459610743/571263666521634617559486689131340967152053035318466668540\
7267777443984601670400000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 5] -> 
  1 - (147527025208123638030529673147668117473679606531*g^2)/
    4466725300405360559931061980519338963621760000 + 
   g^4*(779495108294793925451793052648439809029939827447375943669336779102286\
160694128077251410627/1105966458385884619595166230158276112406374676376551470\
294847041713155418883389440000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 36, 6] -> 
  1 - (36669668725782226617421120428680682756902469259*g^2)/
    1116681325101340139982765495129834740905440000 + 
   g^4*(193157586739374633527683742103301385738372935678682351839480541972492\
351345936817514148623/2764916145964711548987915575395690281015936690941378675\
73711760428288854720847360000000 + (1627504961*Zeta[3])/211822380), 
 \[ScriptCapitalC][26, 38, 0] -> 
  1 - (230678953918007248115152955319269603976417192191*g^2)/
    8064588928071443096506549738892202233116560000 + 
   g^4*(100577640247180105938829295318690264787169493308721128195755542617454\
40011468032384406194448690263/18795864833265254694707216348703387844190267445\
278350505145476904625512840861887861510400000000 + (1334776129583*Zeta[3])/
      148911133140), \[ScriptCapitalC][26, 40, 0] -> 
  1 - (18317422177099641998206607922619256518195665162359*g^2)/
    637102525317644004624017429372483976416208240000 + 
   g^4*(126309347152037325220400736344992817327541872695474890858653748964576\
062791914355095008730956318476411/2346099848488169090993354744645156870711829\
18251964371005225842723535651279638084287372812800000000 + 
     (19704885588191*Zeta[3])/1935844730820), \[ScriptCapitalC][28, 28, 0] -> 
  1 - (198569769868192611263003953172657*g^2)/
    7107451454798578965993776865000 + 
   (339329717701702068015300044118632421663401806098260566283615678233*g^4)/
    646603087133675988257411842983927209556132888414838121280000000, 
 \[ScriptCapitalC][28, 28, 1] -> 1 - (851327619000793871748503364056903*g^2)/
    28429805819194315863975107460000 + 
   (385497467830209337812712702420325547953322223575600718305647727673*g^4)/
    646603087133675988257411842983927209556132888414838121280000000, 
 \[ScriptCapitalC][28, 28, 2] -> 1 - (568808726861762282341211430576643*g^2)/
    18276303740910631626841140510000 + 
   (532280874536495339109940283226832810447964681041669058129498015351*g^4)/
    831346826314726270616672369550763555143599427961934727360000000, 
 \[ScriptCapitalC][28, 28, 3] -> 
  1 - (105698545679781166230875748922704601*g^2)/
    3326287280845734956085087572820000 + 
   (3874184936387173944170389286779788401962780901852217351744739671697*g^4)/
    5819427784203083894316706586855344886005195995733543091520000000, 
 \[ScriptCapitalC][28, 28, 4] -> 
  1 - (66624498026241947788769083753540489*g^2)/
    2078929550528584347553179733012500 + 
   (7576994188896066045625367788407660572023401575539466206276621352701*g^4)/
    11191207277313622873685974205491047857702299991795275176000000000, 
 \[ScriptCapitalC][28, 28, 5] -> 
  1 - (354848704905448472711016060774320351*g^2)/
    11087624269485783186950291909400000 + 
   (2523890597021843214610426311508800694029934753878237218290804507859*g^4)/
    3730402425771207624561991401830349285900766663931758392000000000, 
 \[ScriptCapitalC][28, 28, 6] -> 
  1 - (12117698618913451067662581843640015547*g^2)/
    382523037297259519949785070874300000 + 
   (2227111050730938357078509664039154297255872728028797330588791511033023*
     g^4)/
    3346170975916773239232106287441823309452987697546787277624000000000, 
 \[ScriptCapitalC][28, 30, 0] -> 
  1 - (2480804010117919542963692480347012027*g^2)/
    88166158433912672428411303566108750 + 
   g^4*
    (391725515081392586532402562210770611374427857813995617265589654204929982\
7/7404493031465713148981644885593812963087953189742814684166302912000000 + 
     (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 1] -> 
  1 - (21296027034990866585194979588849284151*g^2)/
    705329267471301379427290428528870000 + 
   g^4*
    (223072622409081463751414028415672379555592289819246463872173031823386100\
71/37022465157328565744908224427969064815439765948714073420831514560000000 + 
     (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 2] -> 
  1 - (4154787342792913003025713681586311543*g^2)/
    132249237650869008642616955349163125 + 
   g^4*
    (720313369462525303946576953631049649971677520318730309920980590610750472\
29/111067395471985697234724673283907194446319297846142220262494543680000000 + 
     (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 3] -> 
  1 - (45306954163045991091951359817140072837*g^2)/
    1410658534942602758854580857057740000 + 
   g^4*
    (192498027467451483557270946570557402285685672000652779991072435032307856\
3/2847881935179120441916017263689928062726135842208774878525501120000000 + 
     (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 4] -> 
  1 - (514817536811105331537638205285165477053*g^2)/
    15869908518104281037114034641899575000 + 
   g^4*(114830207576203374339145577964802056026159361671139053479496615793878\
5380787/
      16660109320797854585208700992586079166947894676921333039374181552000000\
00 + (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 5] -> 
  1 - (1147819727986226889579553925501665164407*g^2)/
    35367224697489540596996991487661910000 + 
   g^4*
    (986634606932706529076239512094839955579624928100739416882483756543316994\
63/142800937035410182158931722793594964288124811516468568908921556160000000 + 
     (236*Zeta[3])/145), \[ScriptCapitalC][28, 30, 6] -> 
  1 - (6642241072450025020224244170874166264017*g^2)/
    206308810735355653482482450344694475000 + 
   g^4*(568319046863238269559227051812681221255695316549201927805929815137098\
0264991/
      83300546603989272926043504962930395834739473384606665196870907760000000\
00 + (236*Zeta[3])/145), \[ScriptCapitalC][28, 32, 0] -> 
  1 - (8168245000886936036800749110382069184279*g^2)/
    288384355629887763999352691967155280000 + 
   g^4*(242759121976454920512528667461764003746075472908979143396567784328125\
45560825121/
      45541447826863110777537049267644393926687050600956048574885807488016611\
840000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 32, 1] -> 
  1 - (70185403380291960112826814703779234899057*g^2)/
    2307074845039102111994821535737242240000 + 
   g^4*(221666857820916502850525690543889441560934342372143782817086078681205\
03968223661247/36433158261490488622029639414115515141349640480764838859908645\
990413289472000000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 32, 2] -> 
  1 - (36549489983626238767221841369858667613691*g^2)/
    1153537422519551055997410767868621120000 + 
   g^4*(119526305530270082730877631671744689928322411776811971874025427827056\
51605618628777/18216579130745244311014819707057757570674820240382419429954322\
995206644736000000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 32, 3] -> 
  1 - (74811262709988617124822938429728682150557*g^2)/
    2307074845039102111994821535737242240000 + 
   g^4*(192042246637123804401873192208506493978131936402807843597233565681205\
3386240755279/280255063549926835554074149339350116471920311390498760460835738\
3877945344000000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 32, 4] -> 
  1 - (45467018644399781297664939560520260879*g^2)/
    1386463248220614249996887942149785000 + 
   g^4*(159468024615081728067430610146845647648356104763973256483457992445458\
75313383887951/22770723913431555388768524633822196963343525300478024287442903\
744008305920000000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 32, 5] -> 
  1 - (151610018722423304416369582349926449649151*g^2)/
    4614149690078204223989643071474484480000 + 
   g^4*(256436647054811655963812311959449861561261744367981591986278621781110\
947605986168571/3643315826149048862202963941411551514134964048076483885990864\
59904132894720000000 + (56669*Zeta[3])/17980), 
 \[ScriptCapitalC][28, 32, 6] -> 
  1 - (96865113579983661753127566623923874996431*g^2)/
    2966239086478845572564770545947882880000 + 
   g^4*(125614631847274929382550383550604492869580748258315815250455197352704\
38417817042687/18016396942495296571333338171815364630337734303674920315339440\
324929648640000000 + (56669*Zeta[3])/17980), \[ScriptCapitalC][28, 34, 0] -> 
  1 - (1198470492360241413147005558639520708763313*g^2)/
    42053224565087750997317371963916349360000 + 
   g^4*(669220123112578847532621259235833190434693715290290550158358819858713\
604173441606877/1246558288382856733416852525380827343517671769193242085686965\
791546991283840000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 1] -> 
  1 - (21900353182955985027090790168575105808238971*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(191319260320357458784812478372462649584588275732627405571869340780735\
645781517274753/3116395720957141833542131313452068358794179422983105214217414\
47886747820960000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 2] -> 
  1 - (22828020105233422777122160566837855701488921*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(826677125731952189673607729059122769547394558833946914661989932459235\
055040053061217/1246558288382856733416852525380827343517671769193242085686965\
791546991283840000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 3] -> 
  1 - (187073475934754660221292596443845883888971393*g^2)/
    5719238540851934135635162587092623512960000 + 
   g^4*(138375130519807405197654942683928279050925779206954099703190899705612\
73345237297177517/19944932614125707734669640406093237496282748307091873370991\
452664751860541440000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 4] -> 
  1 - (23673880547325036958013224754482329034038631*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(110698422768727869777847327275923876027610710240992050791055970347114\
320707604725469/1558197860478570916771065656726034179397089711491552607108707\
23943373910480000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 5] -> 
  1 - (190003182894478080067040708224851657199400867*g^2)/
    5719238540851934135635162587092623512960000 + 
   g^4*(109790815053795676197212239857176709513169016124896803997843188748098\
2403916187933181/153422558570197751805151080046871057663713448516091333623011\
1743442450810880000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 34, 6] -> 
  1 - (2055753448259541899781535066758748878062701*g^2)/
    62165636313607979735164810729267646880000 + 
   g^4*(154088371938917574152550099886536810022239440990508735504010453558912\
651613446218449/2167927458057142145072787000662308423508994381205638409890375\
28964694136320000000 + (15415743*Zeta[3])/3362260), 
 \[ScriptCapitalC][28, 36, 0] -> 
  1 - (85582528458039384446211456516901646178011323*g^2)/
    2985778944121230320809533409438060804560000 + 
   g^4*(111397174006565944135733718241012300875292525448782402969288728819451\
88059840361253137767/20611193088100577001546279743858782094846073514290277400\
949422141017896442826803200000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 1] -> 
  1 - (5753519238043265003994159515281625324089903*g^2)/
    186611184007576895050595838089878800285000 + 
   g^4*(318987385153006339701200462653294354158635966585827897969382864304424\
4221183678580854087/515279827202514425038656993596469552371151837857256935023\
7355535254474110706700800000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 2] -> 
  1 - (864200484986831246848931712951229918241861357*g^2)/
    26872010497091072887285800684942547241040000 + 
   g^4*(887351130163433385577149246768160294861074967458037977449344159063802\
32612021104293644027/13250052699493228072422608406766359918115332973472321186\
3246285192257905703886592000000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 3] -> 
  1 - (2510196637346688189418416460639649751935871599*g^2)/
    76137363075091373180643101940670550516280000 + 
   g^4*(108467670574665814520433865114867644693366587633502624088807326568852\
747336937446041479813/1545839481607543275115970980789408657113455513571770805\
07120666057634223321201024000000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 4] -> 
  1 - (5087249557041601013722708351228014402607166909*g^2)/
    152274726150182746361286203881341101032560000 + 
   g^4*(111255195881374001510762716283824499122768594212553972511048863111793\
1711956288901237843913/154583948160754327511597098078940865711345551357177080\
5071206660576342233212010240000000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 5] -> 
  1 - (15327756359887943767518596914283072025728301313*g^2)/
    456824178450548239083858611644023303097680000 + 
   g^4*(990733974834838943211555331480108061399245764965357958805667124420004\
20941107957331115659/13639760131831264192199743948141841092177548649162683574\
1577058286147844106942080000000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 36, 6] -> 
  1 - (5092458199135346427846960512332199026325832521*g^2)/
    152274726150182746361286203881341101032560000 + 
   g^4*(228117724864101833900957068098834889665865714867403604746910333981800\
68774525737042176083/31547744522602923981958591444681809328846030889219812348\
391972664823310881877760000000 + (419218787*Zeta[3])/70607460), 
 \[ScriptCapitalC][28, 38, 0] -> 
  1 - (13671258979957838483092876965715428157032944183*g^2)/
    474387584004202535088620572876011896065680000 + 
   g^4*(102233468244583642688780868721567707624903513251210544266279412257869\
57456707043474227754161753413/18795864833265254694707216348703387844190267445\
278350505145476904625512840861887861510400000000 + (358257521261*Zeta[3])/
      49637044380), \[ScriptCapitalC][28, 40, 0] -> 
  1 - (18454285627660446479903258217352777818953951017039*g^2)/
    637102525317644004624017429372483976416208240000 + 
   g^4*(128380054034797146505734715819935937397187507425862956956656598186347\
186440674903931497258855369485511/2346099848488169090993354744645156870711829\
18251964371005225842723535651279638084287372812800000000 + 
     (5441613077597*Zeta[3])/645281576940), \[ScriptCapitalC][30, 30, 0] -> 
  1 - (6082531144159164434236486117043231*g^2)/
    214646764294370474567039083545000 + 
   (16791385315822839197439183665076005746991931327690334958759381057798981*
     g^4)/
    31256081553513995386705154819128458701900731074052287457949760000000, 
 \[ScriptCapitalC][30, 30, 1] -> 1 - (130686995419967741651127814647751*g^2)/
    4292935285887409491340781670900 + 
   (95779938420997833285035187487504571536004937798919243655819616106606777*
     g^4)/
    156280407767569976933525774095642293509503655370261437289748800000000, 
 \[ScriptCapitalC][30, 30, 2] -> 
  1 - (197400737423554719083824419154035661*g^2)/
    6224756164536743762444133422805000 + 
   (2995150148172963394359395435571687779783663764512205778831657894984742101*
     g^4)/
    4532131825259529331072247448773626511775606005737581681402715200000000, 
 \[ScriptCapitalC][30, 30, 3] -> 
  1 - (57733130935257532050102419267797697*g^2)/
    1778501761296212503555466692230000 + 
   (63843811924097299678930978043380402342663614194547254171068662413323541*
     g^4)/
    92492486229786312879025458138237275750522571545664932273524800000000, 
 \[ScriptCapitalC][30, 30, 4] -> 
  1 - (2759362560965227513159468828634762513*g^2)/
    84034208221246040792995801207867500 + 
   (8634809715111103181845109517927507817085699334391803908891999620312933627\
9*g^4)/
    122367559282007291938950681116887915817941362154914705397873310400000000, 
 \[ScriptCapitalC][30, 30, 5] -> 
  1 - (71902625343008600675392508945064481589*g^2)/
    2184889413752397060617890831404555000 + 
   (1736421202811350392870023853570923194234516469989466210793554014692241953\
1*g^4)/
    24473511856401458387790136223377583163588272430982941079574662080000000, 
 \[ScriptCapitalC][30, 30, 6] -> 
  1 - (3818566043296414607859077200873269439*g^2)/
    116714178085063945545827501677593750 + 
   (2390383383090624333465258437897134179230596012999797750128227429395142272\
07*g^4)/
    339909886894464699830418558658021988383170450430318626105203640000000000, 
 \[ScriptCapitalC][30, 32, 0] -> 
  1 - (304354561867393251391861539004397951557123*g^2)/
    10670221158305847267976049602784745360000 + 
   g^4*(154058798600914668501577787204931712799830091503501340632281625861492\
9031420663279/284634048917894442359606557922777462041794066255975303593036296\
8001038240000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 1] -> 
  1 - (1309116458826115205747381869792147905933427*g^2)/
    42680884633223389071904198411138981440000 + 
   g^4*(563653216860240311269410169243186190346091545432709660669348514495134\
68962827705117/91082895653726221555074098535288787853374101201912097149771614\
976033223680000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 2] -> 
  1 - (10664425796740291014222958318002412040339*g^2)/
    333444411197057727124251550087023292500 + 
   g^4*(152246724247762710757466681496571153143922769097604171767060389705914\
41602904229447/22770723913431555388768524633822196963343525300478024287442903\
744008305920000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 3] -> 
  1 - (2797637525723780604322785085358025004626197*g^2)/
    85361769266446778143808396822277962880000 + 
   g^4*(637362027443683470793565417416333817018477299884438335815614795652438\
964175118369711/9108289565372622155507409853528878785337410120191209714977161\
49760332236800000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 4] -> 
  1 - (10271271821321902720218873034065865240770173*g^2)/
    309436413590869570771305438480757615440000 + 
   g^4*(118362437382742039030962578392157917736662701384933793870018510214772\
1197718234124681/165087748372378776568571803595210927984240558428465676083961\
0521440602179200000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 5] -> 
  1 - (41237231590805325088339588155746610589685873*g^2)/
    1237745654363478283085221753923030461760000 + 
   g^4*(146853984401764879018912222942544804729441791254500345882290014359504\
274443773913183/2031849210736969557767037582710288344421422257581116013341059\
10331151037440000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 32, 6] -> 
  1 - (15401373307414973161737706557299151143801389*g^2)/
    464154620386304356156958157721136423160000 + 
   g^4*(284707407596327602164788418275382080662768924051320371950081723137052\
035904207719527/3962105960937090637645723286285062271621773402283176226015065\
25145744523008000000 + (189*Zeta[3])/124), \[ScriptCapitalC][30, 34, 0] -> 
  1 - (1206863215178866907736750621501727370322113*g^2)/
    42053224565087750997317371963916349360000 + 
   g^4*(278581084178421251874902120092274806045096497807189585865013829099229\
63617620005946231/51108889823697126070090953540613921084224542536922925513165\
597453426642637440000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 1] -> 
  1 - (22080051466144395963032251838438942847754621*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(319122307165033563718191912340882423801463371865833848537127740596862\
54695956236589361/51108889823697126070090953540613921084224542536922925513165\
597453426642637440000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 2] -> 
  1 - (23042347224773085884823501818213352401415721*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(345372812848567214395765294322095057352111519143089385052036986266279\
55033655237766251/51108889823697126070090953540613921084224542536922925513165\
597453426642637440000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 3] -> 
  1 - (23634177305058982318433396950621548168111121*g^2)/
    714904817606491766954395323386577939120000 + 
   g^4*(362098521788795016328664429314049594152041166739847671299012508672770\
00776465301407461/51108889823697126070090953540613921084224542536922925513165\
597453426642637440000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 4] -> 
  1 - (1409540976254125673294401967353027358997113*g^2)/
    42053224565087750997317371963916349360000 + 
   g^4*(371718174670673487382194279825832685559170400573429959512072456333644\
71438306555231231/51108889823697126070090953540613921084224542536922925513165\
597453426642637440000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 5] -> 
  1 - (830381603330677123625316110748124680890089*g^2)/
    24651890262292819550151562875399239280000 + 
   g^4*(258999641756785141987676710185320028115252508152486842507432480171879\
291530292776809/3524751022323939728971789899352684212705140864615374173321765\
34161563052672000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 34, 6] -> 
  1 - (696571903752470898236558246055011225170031069*g^2)/
    20732239710588261241677464378210760234480000 + 
   g^4*(217121637389900530650742099799718565867809971634710427703949643075329\
008296568580709563/2964315609774433312065275305355607422885023467141529679763\
60465229874527297152000000 + (68575*Zeta[3])/23188), 
 \[ScriptCapitalC][30, 36, 0] -> 
  1 - (86178411778161794562083355980118319148686123*g^2)/
    2985778944121230320809533409438060804560000 + 
   g^4*(282737152538037700890042644141825804736670881683876302637440882841175\
323076684603877223443/5152798272025144250386569935964695523711518378572569350\
23735553525447411070670080000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 1] -> 
  1 - (3437388868128075042499980791640435066537659*g^2)/
    110584405337823345215167904053261511280000 + 
   g^4*(648847498707738361306473607832083536786916159549036280282997232062638\
38113307152527373173/10305596544050288500773139871929391047423036757145138700\
4747110705089482214134016000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 2] -> 
  1 - (5701328096664185174572493892646134557208283*g^2)/
    175634055536542960047619612319885929680000 + 
   g^4*(175814176800679512156749859550898345123591429508760504737521817525134\
2106073655380039130559/257639913601257212519328496798234776185575918928628467\
5118677767627237055353350400000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 3] -> 
  1 - (211417444916602620567111952990128017629479403*g^2)/
    6344780256257614431720258495055879209690000 + 
   g^4*(144225929637479836637497464279983407756611117595629991776417013765317\
23780165454240414859/20128118250098219728072538812362091889498118666299099024\
364670059587789494948050000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 4] -> 
  1 - (15447393666147804822908721833666025235231790783*g^2)/
    456824178450548239083858611644023303097680000 + 
   g^4*(170847250419581858199439344899261768027488864239381360921110205704583\
20991594876418369086131/23187592224113149126739564711841129856701832703576562\
076068099908645133498180153600000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 5] -> 
  1 - (15540654412730040083177336834529380177252669179*g^2)/
    456824178450548239083858611644023303097680000 + 
   g^4*(691746722974740476873271323381790080332553177364385207107998361777536\
458678463734537553467/9275036889645259650695825884736451942680733081430624830\
42723996345805339927206144000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 36, 6] -> 
  1 - (5173641132874864314571183276277228182817095909*g^2)/
    152274726150182746361286203881341101032560000 + 
   g^4*(115178466455076497974013859755948720083049916657066327229293534814739\
5451746834124201543021/154583948160754327511597098078940865711345551357177080\
5071206660576342233212010240000000 + (10493071*Zeta[3])/2434740), 
 \[ScriptCapitalC][30, 38, 0] -> 
  1 - (13765934323937287290326406403959441903726628583*g^2)/
    474387584004202535088620572876011896065680000 + 
   g^4*(103784749901677487746444953312931585601205479644024529522659175449311\
27317046545433589089021339353/18795864833265254694707216348703387844190267445\
278350505145476904625512840861887861510400000000 + (9567894913*Zeta[3])/
      1711622220), \[ScriptCapitalC][30, 40, 0] -> 
  1 - (18581434614624846228017888252914488280763569166239*g^2)/
    637102525317644004624017429372483976416208240000 + 
   g^4*(130320091746945967035664248635534692746969413100180981903225057474195\
728517888713554915534919990104591/2346099848488169090993354744645156870711829\
18251964371005225842723535651279638084287372812800000000 + 
     (30285252989*Zeta[3])/4450217772), \[ScriptCapitalC][32, 32, 0] -> 
  1 - (153171401189849394992925668673508863909899*g^2)/
    5335110579152923633988024801392372680000 + 
   (5000150899331953293885497403956331753271156334875276795301204520991350367\
7156541943*g^4)/9108289565372622155507409853528878785337410120191209714977161\
4976033223680000000, \[ScriptCapitalC][32, 32, 1] -> 
  1 - (10551746610114767289298331228206727722800161*g^2)/
    341447077065787112575233587289111851520000 + 
   (9159770758695615944533620619215942621660055896123042230910446780110160009\
14394928013*g^4)/145732633045961954488118557656462060565398561923059355439634\
5839616531578880000000, \[ScriptCapitalC][32, 32, 2] -> 
  1 - (170706789514998709896367572411297522628012183*g^2)/
    5292429694519700244916120602981233698560000 + 
   (1536320518649919896360839837731595434220162907903825631712295376539914487\
4034456636139*g^4)/2258855812212410294565837643675161938763677709807420009314\
3360514056239472640000000, \[ScriptCapitalC][32, 32, 3] -> 
  1 - (350240079670293680416141907130332053592574101*g^2)/
    10584859389039400489832241205962467397120000 + 
   (3221596115161732590250061868416967727503851897371823769659543013185254661\
7614762164921*g^4)/4517711624424820589131675287350323877527355419614840018628\
6721028112478945280000000, \[ScriptCapitalC][32, 32, 4] -> 
  1 - (2574948360598291239604809471895701062680003591*g^2)/
    76740230570535653551283748743227888629120000 + 
   (2398155147678507443397964298191405046897245518847521316681741204490473100\
87048995307003*g^4)/327534092770799492712046458332898481120733267922075901350\
578727453815472353280000000, \[ScriptCapitalC][32, 32, 5] -> 
  1 - (10353019649468868980817076798095118472118117379*g^2)/
    306960922282142614205134994972911554516480000 + 
   (9694474841789886933600825876768648181515514110969898846328972033814096144\
15895953693299*g^4)/131013637108319797084818583333159392448293307168830360540\
2314909815261889413120000000, \[ScriptCapitalC][32, 32, 6] -> 
  1 - (15493699138740958540291001598871139853660898631*g^2)/
    460441383423213921307702492459367331774720000 + 
   (1450142359071948635983855602207060236361283100349877679259380421295015020\
320023838613911*g^4)/19652045566247969562722787499973908867243996075324554081\
03472364722892834119680000000, \[ScriptCapitalC][32, 34, 0] -> 
  1 - (607349610951917897568296383955437950149269*g^2)/
    21026612282543875498658685981958174680000 + 
   g^4*(226026342012616115427230823633555845622268858867923772967733826453591\
643658121356618583/4088711185895770085607276283249113686737963402953834041053\
24779627413141099520000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 1] -> 
  1 - (44491406978970516067995495496208033695433717*g^2)/
    1429809635212983533908790646773155878240000 + 
   g^4*(305046111825176585368130272352217313124219145258201322493876548072901\
16171723080448253/48102484539950236301262073920577808079270157681809812247685\
268191460369541120000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 2] -> 
  1 - (11619109674190416495826596069386157238723373*g^2)/
    357452408803245883477197661693288969560000 + 
   g^4*(281056996827702303819025441551005395315829432115483134624055380244612\
673082430899701303/4088711185895770085607276283249113686737963402953834041053\
24779627413141099520000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 3] -> 
  1 - (763552977957232375982159155869777357842189297*g^2)/
    22876954163407736542540650348370494051840000 + 
   g^4*(472322424967671291589890213695537227820802438968948785880344493524235\
0484655626042198103/654193789743323213697164205319858189878074144472613446568\
5196474038610257592320000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 4] -> 
  1 - (6007096819259302997018316572910283269783732683*g^2)/
    177296394766409958204690040199871328901760000 + 
   g^4*(376568554180344629868001334802541152677597364629692455759120927528307\
97411171151926489077/50700018705107549061530225912289009715550746196627542109\
060272673799229496340480000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 5] -> 
  1 - (12091195996657532478958986747263046659416923151*g^2)/
    354592789532819916409380080399742657803520000 + 
   g^4*(610237009878686044023436944184348407626102656943071410402030852100551\
413719062630368101/8112002992817207849844836145966241554488119391460406737449\
64362780787671941447680000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 34, 6] -> 
  1 - (175174911880505268942325433782059693450316809427*g^2)/
    5141595448225888787936011165796268538151040000 + 
   g^4*(221160253745730760146031925820562293738174540219616918010536272309681\
731033393499044520241/2940601084896237845568753102912762563501943279404397442\
32549581508035531078774784000000 + (268*Zeta[3])/187), 
 \[ScriptCapitalC][32, 36, 0] -> 
  1 - (43367384127817292783736074187583932388506149*g^2)/
    1492889472060615160404766704719030402280000 + 
   g^4*(114691973596247182252407253558047164506775412321759136418635145836524\
3016707567617401845907/206111930881005770015462797438587820948460735142902774\
0094942214101789644282680320000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 1] -> 
  1 - (374015080518554290290443172168876756061342717*g^2)/
    11943115776484921283238133637752243218240000 + 
   g^4*(527175897789673890685902101734221561597347043613466323818074830714364\
7414812706991781814613/824447723524023080061851189754351283793842940571611096\
0379768856407158577130721280000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 2] -> 
  1 - (195490616983060672531179877870216611866792531*g^2)/
    5971557888242460641619066818876121609120000 + 
   g^4*(286144044495821798003269284962088963836699298491360875052161361039122\
4259545921262890031833/412223861762011540030925594877175641896921470285805548\
0189884428203579288565360640000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 3] -> 
  1 - (401778796426179306117823172227871748521779621*g^2)/
    11943115776484921283238133637752243218240000 + 
   g^4*(301005397109513751464311395221403192032161008008867719081310142269373\
32255567547965786734073/41222386176201154003092559487717564189692147028580554\
801898844282035792885653606400000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 4] -> 
  1 - (51028737144586150399875238971441612100812113*g^2)/
    1492889472060615160404766704719030402280000 + 
   g^4*(775429442450355285068089862140774364335146577080386343554790739598106\
7561902898429564194191/103055965440502885007731398719293910474230367571451387\
00474711070508948221413401600000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 5] -> 
  1 - (470034845804789289247461994704568899416255243*g^2)/
    13649275173125624323700724157431135106560000 + 
   g^4*(503586363928041020776918632865126538717612008741488111205002714062772\
5532407498426985877577/659558178819218464049480951803481027035074352457288876\
8303815085125726861704577024000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 36, 6] -> 
  1 - (153058908560914367847613172811768201124422516659*g^2)/
    4442839068852390717364585713243834477185280000 + 
   g^4*(335179168993638787859994625137193983317943743824304774837000633042332\
62341580972754231399409/43813507592990940826144091798374096795901367698948475\
389446771636906614152751833088000000 + (54694*Zeta[3])/19635), 
 \[ScriptCapitalC][32, 38, 0] -> 
  1 - (6927164775076114483561883444892333385454755429*g^2)/
    237193792002101267544310286438005948032840000 + 
   g^4*(420976703652581933780331809683935489828739180305271853736192285386538\
98281536546454074481751053487/75183459333061018778828865394813551376761069781\
113402020581907618502051363447551446041600000000 + 
     (56121382*Zeta[3])/13803405), \[ScriptCapitalC][32, 40, 0] -> 
  1 - (4675037350857878224989185846344441319347545015391*g^2)/
    159275631329411001156004357343120994104052060000 + 
   g^4*(264290621096739364022701111640566984108294772695749578782424482550958\
824489080155266085761530153204757/4692199696976338181986709489290313741423658\
36503928742010451685447071302559276168574745625600000000 + 
     (189534353*Zeta[3])/35888853), \[ScriptCapitalC][34, 34, 0] -> 
  1 - (10387402892645299052796057253359796423111913*g^2)/
    357452408803245883477197661693288969560000 + 
   (2290114290215541162954021596972302148216940653905132447762588457159306768\
38826199558079*g^4)/408871118589577008560727628324911368673796340295383404105\
324779627413141099520000000, \[ScriptCapitalC][34, 34, 1] -> 
  1 - (190393752563213444483530056856121360457978421*g^2)/
    6076690949655180019112360248785912482520000 + 
   (4471388796572349465229334593008605078082020033212511365311344306492463466\
778941818397103*g^4)/69508090160228091455323696815234932674545377850215178697\
90521253666023398691840000000, \[ScriptCapitalC][34, 34, 2] -> 
  1 - (199056116023713023305009373222432005225665121*g^2)/
    6076690949655180019112360248785912482520000 + 
   (5338463561280641086899503124793754093226887773201974969409600018973841313\
7928926509447813*g^4)/7645889917625090060085606649675842594199991563523669656\
7695733790326257385610240000000, \[ScriptCapitalC][34, 34, 3] -> 
  1 - (6546583696301063616522213935835359764374611597*g^2)/
    194454110388965760611595527961149199440640000 + 
   (4492580281208211770020752022072917387506063943635164889236126288623667349\
26310230590240089*g^4)/611671193410007204806848531974067407535999325081893572\
541565870322610059084881920000000, \[ScriptCapitalC][34, 34, 4] -> 
  1 - (103116353065546980274542249481138153660356637291*g^2)/
    3014038711028969289479730683397812591329920000 + 
   (7176425690783032888073691842141334955422315043666551821919579359708004862\
651611268015551727*g^4)/94809034978551116745061522455980448168079895387693503\
74394270990000455915815669760000000, \[ScriptCapitalC][34, 34, 5] -> 
  1 - (103903940489140536993963028455193231857426917101*g^2)/
    3014038711028969289479730683397812591329920000 + 
   (7283768576351732821314917544887298025316055876429637939332857973425090201\
713124912329684693*g^4)/94809034978551116745061522455980448168079895387693503\
74394270990000455915815669760000000, \[ScriptCapitalC][34, 34, 6] -> 
  1 - (3015015447048503473881071506024831737266135142779*g^2)/
    87407122619840109394912189818536565148567680000 + 
   (1924633744862501543360522462712656204763422129035709985378529358260042368\
3093112093947953437*g^4)/2499510922161802168733440137475848178976651787493737\
8259766714428183020141695856640000000, \[ScriptCapitalC][34, 36, 0] -> 
  1 - (741680155131745307707099590743258790815382673*g^2)/
    25379121025030457726881033980223516838760000 + 
   g^4*(116200018050412319075959455315868812242805641805040939934077082657574\
2964546725115121986043/206111930881005770015462797438587820948460735142902774\
0094942214101789644282680320000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 1] -> 
  1 - (800252295772549837479897957746586549282968623*g^2)/
    25379121025030457726881033980223516838760000 + 
   g^4*(133687653989385844905999528042279116515244599014489262331974488638212\
6832647280488831242523/206111930881005770015462797438587820948460735142902774\
0094942214101789644282680320000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 2] -> 
  1 - (837266576543292780753331209988932296952668873*g^2)/
    25379121025030457726881033980223516838760000 + 
   g^4*(145321439244672700921254352149076616558822054902088333530272764940242\
8026364180677506118523/206111930881005770015462797438587820948460735142902774\
0094942214101789644282680320000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 3] -> 
  1 - (117121933196168141131894616289239447812823237203*g^2)/
    3451560459404142250855820621310398290071360000 + 
   g^4*(104111288593543492992194725742033168360306668827898794064736789572038\
961231175630861416065659/1401561129990839236105147022582397182449532998971738\
86326456070558921695811222261760000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 4] -> 
  1 - (7445470655990473604159858687860434044776077733*g^2)/
    215722528712758890678488788831899893129460000 + 
   g^4*(295552690633973071050601197624203431796332633009028446334220982229412\
293231293143026108706751/3854293107474807899289154312101592251736215747172281\
87397754194037034663480861219840000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 5] -> 
  1 - (14565190786523271751267741954577069963276728499*g^2)/
    418370964776259666770402499552775550311680000 + 
   g^4*(240426935244423009104366326011864370949761819077284050698751672121236\
0805659325915695737171221/308343448597984631943132344968127380138897259773782\
5499182033552296277307846889758720000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 36, 6] -> 
  1 - (3731844149363565377086788613618211293389433191913*g^2)/
    106998374241528409776530439260622346992212160000 + 
   g^4*(187155587209586368640155537231488832350486495815991754518391163696704\
44891952280228776659874889/23896617266343808975592756735029871960764537632468\
147618660760030296149135813395630080000000 + (142*Zeta[3])/105), 
 \[ScriptCapitalC][34, 38, 0] -> 
  1 - (2013928542010854529115450991700134918905736075121*g^2)/
    68549005888607266320305672780583718981490760000 + 
   g^4*(426488991979882674122328474655145419247239995028219425722747040771893\
35644862746112980761222813687/75183459333061018778828865394813551376761069781\
113402020581907618502051363447551446041600000000 + (194326*Zeta[3])/73815), 
 \[ScriptCapitalC][34, 40, 0] -> 
  1 - (6149904837240869141367368699603261535694313817629*g^2)/
    208283517892306693819390313448696684597606540000 + 
   g^4*(399608444427904999442564604773516935989082841797226026433289708479571\
0452586999668125312589983594271/700328312981543012236822311834375185287113188\
8118339432991816200702556754616062217533516800000000 + 
     (738503*Zeta[3])/191919), \[ScriptCapitalC][36, 36, 0] -> 
  1 - (20158235267180388720694030175620865826751879*g^2)/
    685922189865688046672460377843878833480000 + 
   (8592302634027583043088120239013021619852896459169310595046139069229982433\
29502865391711*g^4)/150556560176045120537226294695827480605157585933457103001\
8219294449809820513280000000, \[ScriptCapitalC][36, 36, 1] -> 
  1 - (8162310159419133324504814359929141335989889*g^2)/
    257220821199633017502172641691454562555000 + 
   (3298425979447519171673740023836840680280919756305887636671427054464599660\
07488793869717*g^4)/501855200586817068457420982319424935350525286444857010006\
073098149936606837760000000, \[ScriptCapitalC][36, 36, 2] -> 
  1 - (68368732878564535489350158097684653622808579*g^2)/
    2057766569597064140017381133531636500440000 + 
   (5384278181783495809206644686559260275906952373284932665651413853541807638\
310058303516699*g^4)/75278280088022560268613147347913740302578792966728551500\
91096472249049102566400000000, \[ScriptCapitalC][36, 36, 3] -> 
  1 - (22156247301526488375330835275258048977849011*g^2)/
    647815401539816488523990356852552231620000 + 
   (1931247313668456306182014759962406329920550720700149578404336558268006529\
8675675491948463*g^4)/2559461522992767049132847009829067170287678960868770751\
0309728005646766948725760000000, \[ScriptCapitalC][36, 36, 4] -> 
  1 - (9744190190699057400055428687302452214185901*g^2)/
    279856253465200723042363834160302564059840 + 
   (3660565300999986059239000192922342591523820390325033474022740479872395378\
42140469596978259*g^4)/469234612548673959007688618468662314552741142825941304\
355678346770190727393305600000000, \[ScriptCapitalC][36, 36, 5] -> 
  1 - (39356187285797079422649833299046843552695639753*g^2)/
    1119425013860802892169455336641210256239360000 + 
   (1789871508340219452677253257182844742662614168731659853927461727819305422\
568117217484738081*g^4)/22523261402336350032369053686495791098531574855645182\
60907256064496915491487866880000000, \[ScriptCapitalC][36, 36, 6] -> 
  1 - (203956870217925988332132845270253595839351699553*g^2)/
    5783695904947481609542185905979586323903360000 + 
   (2792424182227670428638795190542328859653894496226926071353789124679240801\
8318676628233135623*g^4)/3491105517362134255017203321406847620272394102625003\
3044062468999702190118061936640000000, \[ScriptCapitalC][36, 38, 0] -> 
  1 - (2025204000896216960578574290763615393041490006971*g^2)/
    68549005888607266320305672780583718981490760000 + 
   g^4*(431711021786925815789456692423659463966578522589989229069755969738420\
82839673341096480233249218067/75183459333061018778828865394813551376761069781\
113402020581907618502051363447551446041600000000 + (900*Zeta[3])/703), 
 \[ScriptCapitalC][36, 40, 0] -> 
  1 - (1546041221348136824626330065535574590238237691101*g^2)/
    52070879473076673454847578362174171149401635000 + 
   g^4*(271003255268056107158091854058243158074971190595659700604209122304982\
750250191830408844035968434939737/4692199696976338181986709489290313741423658\
36503928742010451685447071302559276168574745625600000000 + 
     (114037*Zeta[3])/45695), \[ScriptCapitalC][38, 38, 0] -> 
  1 - (2035854443896227413577149287866208317954877482319*g^2)/
    68549005888607266320305672780583718981490760000 + 
   (4366725149799248228867541657629007416630130805508723112278687778584841508\
7365410543449366433389003*g^4)/7518345933306101877882886539481355137676106978\
1113402020581907618502051363447551446041600000000, 
 \[ScriptCapitalC][38, 40, 0] -> 
  1 - (72285184265298325379260175128266815050507303411*g^2)/
    2421901370840775509527794342426705634855890000 + 
   g^4*(274105982335174946548951601480891853208450401211747797476016847663842\
851159196316297454219423447305553/4692199696976338181986709489290313741423658\
36503928742010451685447071302559276168574745625600000000 + (79*Zeta[3])/65), 
 \[ScriptCapitalC][40, 40, 0] -> 
  1 - (3961630316258832815206261205662896092376422920751*g^2)/
    132082230858535952178149954869905214622872440000 + 
   (1648195600398392325775628510722207095021318109566753123374883365608637890\
52526791978692375780226183*g^4)/279131451337081390956972604954807480156077237\
658494195128168759932820525020390344184857600000000}


==> MathematicaFILE/intsOPE.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{\[DoubleStruckCapitalD][1, 3][2, 4, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   2*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - 
   (119438491013*\[ScriptU][4])/645454656000 + 
   (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (29957*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (1840915911049*\[ScriptU][5])/645454656000 - 
   (38507333*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 + 
   (1330218836434387949611*\[ScriptU][4]*\[ScriptU][5])/
    118059104219696640000 + (480019591*Log[\[ScriptU][1]]*\[ScriptU][4]*
     \[ScriptU][5])/169047648 - (11304206561743*Log[\[ScriptU][3]]*
     \[ScriptU][4]*\[ScriptU][5])/4260000729600 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    30492 + (10495191130311395377141*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/1239620594306814720000 + 
   (6386505379*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    665625114000 - (17200700630669*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/10650001824000 - 
   (49596167*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/768398400, 
 \[DoubleStruckCapitalD][1, 4][2, 3, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   2*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - 
   (1840915911049*\[ScriptU][4])/645454656000 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (38507333*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 - 
   (1840915911049*\[ScriptU][5])/645454656000 - 
   (38507333*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (12885975753324067534289*\[ScriptU][4]*\[ScriptU][5])/
    1239620594306814720000 + (1440711531857*Log[\[ScriptU][1]]*\[ScriptU][4]*
     \[ScriptU][5])/4260000729600 + (1440711531857*Log[\[ScriptU][3]]*
     \[ScriptU][4]*\[ScriptU][5])/4260000729600 + 
   (3134992081*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*
     \[ScriptU][5])/768398400 + (1513632013741807426471*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/619810297153407360000 + 
   (550121501597*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/95089302000 + (550121501597*Log[\[ScriptU][3]]*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/95089302000 - 
   (548379751*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/109771200, 
 \[DoubleStruckCapitalD][1, 5][2, 3, 4] -> 
  (213494891*\[ScriptU][4])/127008000 - 
   (27092047*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/31752000, 
 \[DoubleStruckCapitalD][2, 3][1, 4, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   2*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - 
   (119438491013*\[ScriptU][4])/645454656000 + 
   (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (29957*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (119438491013*\[ScriptU][5])/645454656000 + 
   (29957*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 + 
   (240*Log[\[ScriptU][3]]*\[ScriptU][5])/121 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/11 - 
   (9255399174925337843*\[ScriptU][4]*\[ScriptU][5])/4132068647689382400 - 
   (25731127*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/169047648 - 
   (25731127*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/169047648 + 
   (100*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    121 - (27352837324991094971*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    154952574288351840000 + (170043620557*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/5325000912000 + 
   (170043620557*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5325000912000 - 
   (1266259*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/768398400, \[DoubleStruckCapitalD][2, 4][1, 3, 5] -> 
  4 - 2*Log[\[ScriptU][1]] - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (1840915911049*\[ScriptU][4])/
    645454656000 - (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (38507333*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 - 
   (119438491013*\[ScriptU][5])/645454656000 + 
   (29957*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 + 
   (240*Log[\[ScriptU][3]]*\[ScriptU][5])/121 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/11 + 
   (1330218836434387949611*\[ScriptU][4]*\[ScriptU][5])/
    118059104219696640000 - (11304206561743*Log[\[ScriptU][1]]*\[ScriptU][4]*
     \[ScriptU][5])/4260000729600 + (480019591*Log[\[ScriptU][3]]*
     \[ScriptU][4]*\[ScriptU][5])/169047648 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    30492 + (10495191130311395377141*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/1239620594306814720000 - 
   (17200700630669*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/10650001824000 + 
   (6386505379*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    665625114000 - (49596167*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/768398400, 
 \[DoubleStruckCapitalD][2, 5][1, 3, 4] -> 
  (213494891*\[ScriptU][4])/127008000 + 
   (1329561313*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/254016000, 
 \[DoubleStruckCapitalD][3, 4][1, 2, 5] -> 
  (54565633*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/127008000, 
 \[DoubleStruckCapitalD][3, 5][1, 2, 4] -> 
  (213494891*\[ScriptU][5])/127008000 + 
   (1329561313*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/254016000, 
 \[DoubleStruckCapitalD][4, 5][1, 2, 3] -> 
  (213494891*\[ScriptU][5])/127008000 - 
   (27092047*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/31752000, 
 \[DoubleStruckCapitalL][1][2, 3][4, 5] -> 6 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 + (9191743*\[ScriptU][4])/1270080 - 
   (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/2520 + 
   (1046962544805191653*\[ScriptU][5])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][5])/1536796800 + 
   (1448097651131419*\[ScriptU][4]*\[ScriptU][5])/110900845440000 - 
   (203371687063*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    16003008000 + (12830694909623*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    790352640000 - (139559588893*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/6586272000 + 
   (8936789*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3326400, \[DoubleStruckCapitalL][1][2, 4][3, 5] -> 
  6 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 - 
   (599*\[ScriptU][4])/100 + 3*Log[\[ScriptU][1]]*\[ScriptU][4] - 
   (Log[\[ScriptU][1]]^2*\[ScriptU][4])/2 + 
   (1046962544805191653*\[ScriptU][5])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][5])/1536796800 - 
   (1042692859588128541*\[ScriptU][4]*\[ScriptU][5])/98406016853760000 + 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    7100001216000 - (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][4]*
     \[ScriptU][5])/1536796800 + (4923504869*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/4840909920000, \[DoubleStruckCapitalL][1][2, 5][3, 4] -> 
  4 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (48479*\[ScriptU][4])/12100 + 
   3*Log[\[ScriptU][1]]*\[ScriptU][4] - (Log[\[ScriptU][1]]^2*\[ScriptU][4])/
    2 + (219*Log[\[ScriptU][3]]*\[ScriptU][4])/110 - 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4] + 
   (50664226147*\[ScriptU][5])/7683984000 - 
   (6438103123*Log[\[ScriptU][1]]*\[ScriptU][5])/768398400 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (15399797387*\[ScriptU][4]*\[ScriptU][5])/2347884000 + 
   (6438103123*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/768398400 - 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][4]*\[ScriptU][5])/55440 + 
   (421736179*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/384199200 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    27720 - (2245440251*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1775000304000 - (3613*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/3201660, \[DoubleStruckCapitalL][2][1, 3][4, 5] -> 
  6 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 + 
   (9191743*\[ScriptU][4])/1270080 - (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/
    2520 + (48477688087628977*\[ScriptU][5])/98406016853760000 - 
   (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 + 
   (97312851321589*\[ScriptU][4]*\[ScriptU][5])/110900845440000 - 
   (5231250749*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/3200601600 + 
   (7712535577901801*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    487963719936000 - (4531167448109*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/387272793600 + 
   (130952539*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    139708800, \[DoubleStruckCapitalL][2][1, 4][3, 5] -> 
  6 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 - 
   (599*\[ScriptU][4])/100 + 3*Log[\[ScriptU][1]]*\[ScriptU][4] - 
   (Log[\[ScriptU][1]]^2*\[ScriptU][4])/2 + (48477688087628977*\[ScriptU][5])/
    98406016853760000 - (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][5])/
    7100001216000 + (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 - 
   (47928550832775097*\[ScriptU][4]*\[ScriptU][5])/98406016853760000 + 
   (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    7100001216000 - (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][4]*
     \[ScriptU][5])/307359360 - (3488588741251*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/174272757120000, 
 \[DoubleStruckCapitalL][2][1, 5][3, 4] -> 4 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (48479*\[ScriptU][4])/12100 + 
   3*Log[\[ScriptU][1]]*\[ScriptU][4] - (Log[\[ScriptU][1]]^2*\[ScriptU][4])/
    2 + (219*Log[\[ScriptU][3]]*\[ScriptU][4])/110 - 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4] + 
   (85758209*\[ScriptU][5])/38419920 - 
   (706586417*Log[\[ScriptU][1]]*\[ScriptU][5])/153679680 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (2994594431*\[ScriptU][4]*\[ScriptU][5])/1341648000 + 
   (706586417*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/153679680 - 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][4]*\[ScriptU][5])/55440 + 
   (421736179*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/384199200 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    27720 + (2573794085543*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    213000036480000 + (67598941*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/1920996000, 
 \[DoubleStruckCapitalL][3][1, 2][4, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   3*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 + (85758209*\[ScriptU][4])/38419920 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (706586417*Log[\[ScriptU][3]]*\[ScriptU][4])/153679680 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 + 
   (55991*Log[\[ScriptU][3]]^2*\[ScriptU][4])/55440 + 
   (66651391*\[ScriptU][5])/153679680 - (10*Log[\[ScriptU][1]]*\[ScriptU][5])/
    11 + (9393206587481*\[ScriptU][4]*\[ScriptU][5])/4260000729600 - 
   (55991*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/30492 + 
   (9251902453299503*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    2982000510720000 - (2358457867973*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/322727328000 - 
   (2814527083927*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/322727328000 + (78562889*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/11642400 + 
   (78562889*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    23284800, \[DoubleStruckCapitalL][3][1, 4][2, 5] -> 
  6 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 - 
   (87840*\[ScriptU][4])/14641 + (3990*Log[\[ScriptU][3]]*\[ScriptU][4])/
    1331 - (60*Log[\[ScriptU][3]]^2*\[ScriptU][4])/121 + 
   (1968329*\[ScriptU][5])/1270080 - (178939*\[ScriptU][4]*\[ScriptU][5])/
    116424 - (67494881149*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3614546073600 + (68755759*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/58677696000 - (24229*Log[\[ScriptU][3]]^2*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/4233600, 
 \[DoubleStruckCapitalL][3][1, 5][2, 4] -> 6 - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 - (87840*\[ScriptU][4])/14641 + 
   (3990*Log[\[ScriptU][3]]*\[ScriptU][4])/1331 - 
   (60*Log[\[ScriptU][3]]^2*\[ScriptU][4])/121 + 
   (9191743*\[ScriptU][5])/1270080 - (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/
    2520 - (843299*\[ScriptU][4]*\[ScriptU][5])/116424 + 
   (61*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/21 + 
   (20836332409*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/1936363968000 + 
   (25452281*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    768398400 - (7*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/1320, \[DoubleStruckCapitalL][4][1, 2][3, 5] -> 
  4 - 2*Log[\[ScriptU][1]] - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (50664226147*\[ScriptU][4])/7683984000 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (6438103123*Log[\[ScriptU][3]]*\[ScriptU][4])/768398400 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 + 
   (55991*Log[\[ScriptU][3]]^2*\[ScriptU][4])/55440 + 
   (66651391*\[ScriptU][5])/153679680 - (10*Log[\[ScriptU][1]]*\[ScriptU][5])/
    11 + (24035268619001*\[ScriptU][4]*\[ScriptU][5])/4260000729600 - 
   (55991*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/30492 - 
   (36725507858593*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    46593757980000 - (612455971*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/1494108000 - 
   (30461965477*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    26893944000 + (783803*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/970200 + 
   (783803*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1940400, \[DoubleStruckCapitalL][4][1, 3][2, 5] -> 
  6 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (1046962544805191653*\[ScriptU][4])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 + 
   (3333962083*Log[\[ScriptU][3]]^2*\[ScriptU][4])/1536796800 + 
   (1968329*\[ScriptU][5])/1270080 + 
   (596575841169937*\[ScriptU][4]*\[ScriptU][5])/88720676352000 + 
   (55657289150579*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    22590912960000 - (22205021767*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/58677696000 + 
   (505429*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    846720, \[DoubleStruckCapitalL][4][1, 5][2, 3] -> 
  6 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (1046962544805191653*\[ScriptU][4])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 + 
   (3333962083*Log[\[ScriptU][3]]^2*\[ScriptU][4])/1536796800 + 
   (9191743*\[ScriptU][5])/1270080 - (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/
    2520 + (1448097651131419*\[ScriptU][4]*\[ScriptU][5])/110900845440000 - 
   (203371687063*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    16003008000 + (12830694909623*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    790352640000 - (139559588893*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/6586272000 + 
   (8936789*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3326400, \[DoubleStruckCapitalL][5][1, 2][3, 4] -> 
  4 - 2*Log[\[ScriptU][1]] - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + (50664226147*\[ScriptU][4])/
    7683984000 - (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (68821*Log[\[ScriptU][3]]*\[ScriptU][4])/8800 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 - 
   (580546733*\[ScriptU][5])/153679680 + 
   (43019*Log[\[ScriptU][1]]*\[ScriptU][5])/27720 + 
   (240*Log[\[ScriptU][3]]*\[ScriptU][5])/121 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/11 - 
   (1122172810399747*\[ScriptU][4]*\[ScriptU][5])/234300040128000 + 
   (4029855619*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/8452382400 + 
   (49932593*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/6708240 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    30492 - (35893831265881*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1230075210672000 - (2561535883*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/88750015200 + 
   (239707607*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    22187503800 + (124981*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/12806640, 
 \[DoubleStruckCapitalL][5][1, 3][2, 4] -> 
  (1546055003*\[ScriptU][4])/1197504000 + (213494891*\[ScriptU][5])/
    1397088000 + (109722096042300067*\[ScriptU][4]*\[ScriptU][5])/
    155224216667520000 + (4609000835787739*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/155224216667520000, 
 \[DoubleStruckCapitalL][5][1, 4][2, 3] -> 
  (1546055003*\[ScriptU][4])/1197504000 + (213494891*\[ScriptU][5])/
    1397088000 - (1334171195091576043*\[ScriptU][4]*\[ScriptU][5])/
    310448433335040000 - (4023479762533771*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/881955776520000, 
 \[DoubleStruckCapitalS][1][2, 3][4, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   3*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 + (85758209*\[ScriptU][4])/38419920 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (706586417*Log[\[ScriptU][3]]*\[ScriptU][4])/153679680 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 + 
   (55991*Log[\[ScriptU][3]]^2*\[ScriptU][4])/55440 - 
   (1038617147587*\[ScriptU][5])/645454656000 + 
   (8950819*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 - 
   (56182748616832819*\[ScriptU][4]*\[ScriptU][5])/13419002298240000 + 
   (501165306629*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    387272793600 - (1780668838354253*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/994000170240000 + 
   (49198546307*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    32272732800 + (244774170097*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/80681832000 - 
   (3435037*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5821200 - (3435037*Log[\[ScriptU][3]]^2*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/11642400, 
 \[DoubleStruckCapitalS][1][2, 4][3, 5] -> 4 - 2*Log[\[ScriptU][1]] - 
   3*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 - (580546733*\[ScriptU][4])/153679680 + 
   (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (775609*Log[\[ScriptU][3]]*\[ScriptU][4])/304920 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (5*Log[\[ScriptU][3]]^2*\[ScriptU][4])/11 - (1038617147587*\[ScriptU][5])/
    645454656000 + (8950819*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 + 
   (5279416301293*\[ScriptU][4]*\[ScriptU][5])/4260000729600 - 
   (8950819*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/15367968 + 
   (96803079900103*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    497000085120000 - (284015029*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/5042614500 + 
   (41143723*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    80681832 - (61753*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/582120 - 
   (61753*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1164240, \[DoubleStruckCapitalS][1][2, 5][3, 4] -> 
  4 - 2*Log[\[ScriptU][1]] - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (580546733*\[ScriptU][4])/
    153679680 + (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (43019*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (1840915911049*\[ScriptU][5])/645454656000 - 
   (38507333*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 + 
   (19126480672151*\[ScriptU][4]*\[ScriptU][5])/7810001337600 + 
   (480019591*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/169047648 + 
   (4029855619*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/8452382400 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    30492 + (1430861587143727*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    5904361011225600 - (24252928319*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/266250045600 + 
   (6265825529807*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5325000912000 - (234666239*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/768398400, 
 \[DoubleStruckCapitalS][1][3, 4][2, 5] -> 
  (213494891*\[ScriptU][4])/1397088000 - 
   (312803*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/2032128, 
 \[DoubleStruckCapitalS][1][3, 5][2, 4] -> 6 - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 - (428124932786461*\[ScriptU][4])/78100013376000 + 
   (2275181659*Log[\[ScriptU][3]]*\[ScriptU][4])/845238240 - 
   (221209*Log[\[ScriptU][3]]^2*\[ScriptU][4])/609840 + 
   (1014113029*\[ScriptU][5])/139708800 - 
   (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/2520 - 
   (4535310619892579*\[ScriptU][4]*\[ScriptU][5])/620896866670080 + 
   (13493749*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/6350400 - 
   (851386917564016747*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1707466383342720000 + (55313548693*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/46103904000 - 
   (501167*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3326400, \[DoubleStruckCapitalS][1][4, 5][2, 3] -> 
  6 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (48477688087628977*\[ScriptU][4])/98406016853760000 - 
   (4223435023457*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 + 
   (85758209*Log[\[ScriptU][3]]^2*\[ScriptU][4])/307359360 + 
   (1014113029*\[ScriptU][5])/139708800 - 
   (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/2520 + 
   (458932963063268081*\[ScriptU][4]*\[ScriptU][5])/88699552381440000 - 
   (5231250749*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/3200601600 + 
   (855840138682289213*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    106716648958920000 - (13257035879*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/6586272000 + 
   (959347*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3326400, \[DoubleStruckCapitalS][2][1, 3][4, 5] -> 
  4 - 2*Log[\[ScriptU][1]] - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (85758209*\[ScriptU][4])/38419920 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (706586417*Log[\[ScriptU][3]]*\[ScriptU][4])/153679680 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 + 
   (55991*Log[\[ScriptU][3]]^2*\[ScriptU][4])/55440 + 
   (3107863388677*\[ScriptU][5])/645454656000 - 
   (417268433*Log[\[ScriptU][1]]*\[ScriptU][5])/69854400 + 
   (247686550835138599*\[ScriptU][4]*\[ScriptU][5])/13419002298240000 - 
   (23363276832103*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    1936363968000 + (1128027379403963*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/497000085120000 - 
   (6193782449579*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/322727328000 - (79432168379*Log[\[ScriptU][3]]*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/64545465600 + 
   (38304083*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/11642400 + 
   (38304083*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    23284800, \[DoubleStruckCapitalS][2][1, 4][3, 5] -> 
  4 - 2*Log[\[ScriptU][1]] - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 - 
   (580546733*\[ScriptU][4])/153679680 + 
   (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (775609*Log[\[ScriptU][3]]*\[ScriptU][4])/304920 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (5*Log[\[ScriptU][3]]^2*\[ScriptU][4])/11 + (3107863388677*\[ScriptU][5])/
    645454656000 - (417268433*Log[\[ScriptU][1]]*\[ScriptU][5])/69854400 - 
   (48842295805007*\[ScriptU][4]*\[ScriptU][5])/21300003648000 + 
   (417268433*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/76839840 + 
   (3500116469233*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    994000170240000 - (709673843*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/322727328000 + 
   (7780561433*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    322727328000 - (58087*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/11642400 - 
   (58087*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    23284800, \[DoubleStruckCapitalS][2][1, 5][3, 4] -> 
  4 - 2*Log[\[ScriptU][1]] - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (580546733*\[ScriptU][4])/
    153679680 + (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (43019*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 - 
   (119438491013*\[ScriptU][5])/645454656000 + 
   (29957*Log[\[ScriptU][1]]*\[ScriptU][5])/13970880 + 
   (240*Log[\[ScriptU][3]]*\[ScriptU][5])/121 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/11 + 
   (37841057729401*\[ScriptU][4]*\[ScriptU][5])/46860008025600 - 
   (25731127*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/169047648 - 
   (523609*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/335412 + 
   (100*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    121 - (14293600320869*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    2460150421344000 + (4463071*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/4437500760 + 
   (47540173*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    17750003040 - (10847*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/12806640, 
 \[DoubleStruckCapitalS][2][3, 4][1, 5] -> 
  (213494891*\[ScriptU][4])/1397088000 + 
   (3701893*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/8467200, 
 \[DoubleStruckCapitalS][2][3, 5][1, 4] -> 6 - 3*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][3]]^2/2 - (428124932786461*\[ScriptU][4])/78100013376000 + 
   (2275181659*Log[\[ScriptU][3]]*\[ScriptU][4])/845238240 - 
   (221209*Log[\[ScriptU][3]]^2*\[ScriptU][4])/609840 - 
   (6545807669*\[ScriptU][5])/1676505600 + 
   (456511842419555357*\[ScriptU][4]*\[ScriptU][5])/310448433335040000 - 
   (14404684369448133227*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3414932766685440000 + (6641063549*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/645454656000 + 
   (6462721*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    46569600, \[DoubleStruckCapitalS][2][4, 5][1, 3] -> 
  6 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (48477688087628977*\[ScriptU][4])/98406016853760000 - 
   (4223435023457*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 + 
   (85758209*Log[\[ScriptU][3]]^2*\[ScriptU][4])/307359360 - 
   (6545807669*\[ScriptU][5])/1676505600 + 
   (48574634397325693*\[ScriptU][4]*\[ScriptU][5])/15522421666752000 - 
   (1374686430065587259*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3414932766685440000 + (177736716893*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/645454656000 - 
   (4681951*Log[\[ScriptU][3]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    46569600, \[DoubleStruckCapitalS][3][1, 2][4, 5] -> 
  (1546055003*\[ScriptU][5])/1197504000 + 
   (44124919*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/7257600, 
 \[DoubleStruckCapitalS][3][1, 4][2, 5] -> 4 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (15214989569*\[ScriptU][4])/
    3841992000 + 3*Log[\[ScriptU][1]]*\[ScriptU][4] - 
   (Log[\[ScriptU][1]]^2*\[ScriptU][4])/2 + 
   (470689*Log[\[ScriptU][3]]*\[ScriptU][4])/277200 - 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4] + 
   (50664226147*\[ScriptU][5])/7683984000 - 
   (6438103123*Log[\[ScriptU][1]]*\[ScriptU][5])/768398400 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (210011179448171*\[ScriptU][4]*\[ScriptU][5])/42600007296000 + 
   (6438103123*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/768398400 - 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][4]*\[ScriptU][5])/55440 + 
   (3888758299*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/7683984000 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    27720 - (3204573518537*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    106500018240000 + (76071073*Log[\[ScriptU][3]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/7683984000, 
 \[DoubleStruckCapitalS][3][1, 5][2, 4] -> 6 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - (1747972159*\[ScriptU][4])/279417600 + 
   3*Log[\[ScriptU][1]]*\[ScriptU][4] - (Log[\[ScriptU][1]]^2*\[ScriptU][4])/
    2 + (48477688087628977*\[ScriptU][5])/98406016853760000 - 
   (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 - 
   (3199755818314230757*\[ScriptU][4]*\[ScriptU][5])/16528274590757529600 + 
   (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    7100001216000 - (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][4]*
     \[ScriptU][5])/307359360 - (35371476517907*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5335832447946000, 
 \[DoubleStruckCapitalS][3][2, 4][1, 5] -> 4 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (15214989569*\[ScriptU][4])/
    3841992000 + 3*Log[\[ScriptU][1]]*\[ScriptU][4] - 
   (Log[\[ScriptU][1]]^2*\[ScriptU][4])/2 + 
   (470689*Log[\[ScriptU][3]]*\[ScriptU][4])/277200 - 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4] + 
   (85758209*\[ScriptU][5])/38419920 - 
   (706586417*Log[\[ScriptU][1]]*\[ScriptU][5])/153679680 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (364281831904033*\[ScriptU][4]*\[ScriptU][5])/213000036480000 + 
   (706586417*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/153679680 - 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][4]*\[ScriptU][5])/55440 + 
   (3888758299*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/7683984000 - 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    27720 - (3240644026217*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    8520001459200 - (681284957*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/768398400, \[DoubleStruckCapitalS][3][2, 5][1, 4] -> 
  6 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 - 
   (1747972159*\[ScriptU][4])/279417600 + 3*Log[\[ScriptU][1]]*
    \[ScriptU][4] - (Log[\[ScriptU][1]]^2*\[ScriptU][4])/2 + 
   (1046962544805191653*\[ScriptU][5])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][5])/1536796800 - 
   (178710362860060891049*\[ScriptU][4]*\[ScriptU][5])/12912714524029320000 + 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    7100001216000 - (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][4]*
     \[ScriptU][5])/1536796800 - (6455447652946166717*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/1280599787507040000, 
 \[DoubleStruckCapitalS][3][4, 5][1, 2] -> 4 - 2*Log[\[ScriptU][1]] - 
   2*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - 
   (119438491013*\[ScriptU][4])/645454656000 + 
   (240*Log[\[ScriptU][1]]*\[ScriptU][4])/121 + 
   (29957*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 - 
   (10*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/11 + 
   (50664226147*\[ScriptU][5])/7683984000 - 
   (68821*Log[\[ScriptU][1]]*\[ScriptU][5])/8800 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 + 
   (1638758704314692977*\[ScriptU][4]*\[ScriptU][5])/196812033707520000 + 
   (49932593*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/6708240 - 
   (11304206561743*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    4260000729600 - (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*
     \[ScriptU][4]*\[ScriptU][5])/30492 - 
   (106859895549986237*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    295218050561280000 + (891806510369*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/10650001824000 + 
   (1404238864531*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5325000912000 - (67705093*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/768398400, 
 \[DoubleStruckCapitalS][4][1, 2][3, 5] -> 
  (1546055003*\[ScriptU][5])/1197504000 + 
   (3597449*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/10160640, 
 \[DoubleStruckCapitalS][4][1, 3][2, 5] -> 4 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (1038617147587*\[ScriptU][4])/
    645454656000 + (8950819*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 + 
   (50664226147*\[ScriptU][5])/7683984000 - 
   (6438103123*Log[\[ScriptU][1]]*\[ScriptU][5])/768398400 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (177374647546615943*\[ScriptU][4]*\[ScriptU][5])/26838004596480000 + 
   (501165306629*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    387272793600 - (824538947114299*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/99400017024000 - (2719641342889*Log[\[ScriptU][1]]*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/322727328000 + 
   (51728609*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    23284800 + (113576035399*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/322727328000 + (51728609*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/11642400, 
 \[DoubleStruckCapitalS][4][1, 5][2, 3] -> 6 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 + (1014113029*\[ScriptU][4])/139708800 - 
   (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/2520 + 
   (48477688087628977*\[ScriptU][5])/98406016853760000 - 
   (4223435023457*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (85758209*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 + 
   (458932963063268081*\[ScriptU][4]*\[ScriptU][5])/88699552381440000 - 
   (5231250749*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/3200601600 + 
   (855840138682289213*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    106716648958920000 - (13257035879*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/6586272000 + 
   (959347*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3326400, \[DoubleStruckCapitalS][4][2, 3][1, 5] -> 
  4 - 3*Log[\[ScriptU][1]] + Log[\[ScriptU][1]]^2/2 - 2*Log[\[ScriptU][3]] + 
   Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - (1038617147587*\[ScriptU][4])/
    645454656000 + (8950819*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 + 
   (85758209*\[ScriptU][5])/38419920 - 
   (706586417*Log[\[ScriptU][1]]*\[ScriptU][5])/153679680 + 
   (55991*Log[\[ScriptU][1]]^2*\[ScriptU][5])/55440 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (56182748616832819*\[ScriptU][4]*\[ScriptU][5])/13419002298240000 + 
   (501165306629*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/
    387272793600 - (1780668838354253*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/994000170240000 + 
   (244774170097*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/80681832000 - (3435037*Log[\[ScriptU][1]]^2*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/11642400 + 
   (49198546307*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    32272732800 - (3435037*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/5821200, 
 \[DoubleStruckCapitalS][4][2, 5][1, 3] -> 6 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 + (1014113029*\[ScriptU][4])/139708800 - 
   (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/2520 + 
   (1046962544805191653*\[ScriptU][5])/98406016853760000 - 
   (47952294045767*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 + 
   (3333962083*Log[\[ScriptU][1]]^2*\[ScriptU][5])/1536796800 + 
   (105884584732553353*\[ScriptU][4]*\[ScriptU][5])/17739910476288000 - 
   (203371687063*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    16003008000 + (35467045551360231751*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/5122399150028160000 - 
   (33374298029581*Log[\[ScriptU][1]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/1936363968000 + (207345163*Log[\[ScriptU][1]]^2*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/139708800, 
 \[DoubleStruckCapitalS][4][3, 5][1, 2] -> 4 - 2*Log[\[ScriptU][1]] - 
   2*Log[\[ScriptU][3]] + Log[\[ScriptU][1]]*Log[\[ScriptU][3]] - 
   (1840915911049*\[ScriptU][4])/645454656000 - 
   (85758209*Log[\[ScriptU][1]]*\[ScriptU][4])/76839840 - 
   (38507333*Log[\[ScriptU][3]]*\[ScriptU][4])/13970880 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][4])/27720 + 
   (50664226147*\[ScriptU][5])/7683984000 - 
   (68821*Log[\[ScriptU][1]]*\[ScriptU][5])/8800 - 
   (85758209*Log[\[ScriptU][3]]*\[ScriptU][5])/76839840 + 
   (55991*Log[\[ScriptU][1]]*Log[\[ScriptU][3]]*\[ScriptU][5])/27720 - 
   (2991874425095969453*\[ScriptU][4]*\[ScriptU][5])/590436101122560000 - 
   (26335038798731*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/
    2662500456000 + (1440711531857*Log[\[ScriptU][3]]*\[ScriptU][4]*
     \[ScriptU][5])/4260000729600 + (3134992081*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/768398400 - 
   (1754089127840439617*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    98406016853760000 - (10759757558611*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/887500152000 + 
   (612503716427*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/3550000608000 + (125797759*Log[\[ScriptU][1]]*
     Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/12806640, 
 \[DoubleStruckCapitalS][5][1, 2][3, 4] -> 
  (213494891*\[ScriptU][5])/127008000 + 
   (1387733443*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/254016000, 
 \[DoubleStruckCapitalS][5][1, 3][2, 4] -> 10 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 - 
   (109869882233485043*\[ScriptU][4])/98406016853760000 + 
   (7366694712343*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 - 
   (53950591*Log[\[ScriptU][3]]^2*\[ScriptU][4])/307359360 + 
   (47337326293039*\[ScriptU][5])/6508334448000 - 
   (4145699*Log[\[ScriptU][1]]*\[ScriptU][5])/70436520 + 
   (32891*Log[\[ScriptU][1]]^2*\[ScriptU][5])/50820 - 
   (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/2520 - 
   (31866427293611531*\[ScriptU][4]*\[ScriptU][5])/13419002298240000 + 
   (3290986051*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/3200601600 + 
   (86692964074028437*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3354750574560000 - (3413636184097*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/645454656000 + 
   (145750051*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    46569600 - (17413441371163*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/1936363968000 + (95593621*Log[\[ScriptU][3]]^2*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/139708800, 
 \[DoubleStruckCapitalS][5][1, 4][2, 3] -> 10 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (47337326293039*\[ScriptU][4])/6508334448000 - 
   (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/2520 - 
   (4145699*Log[\[ScriptU][3]]*\[ScriptU][4])/70436520 + 
   (32891*Log[\[ScriptU][3]]^2*\[ScriptU][4])/50820 + 
   (47337326293039*\[ScriptU][5])/6508334448000 - 
   (4145699*Log[\[ScriptU][1]]*\[ScriptU][5])/70436520 + 
   (32891*Log[\[ScriptU][1]]^2*\[ScriptU][5])/50820 - 
   (7381*Log[\[ScriptU][3]]*\[ScriptU][5])/2520 + 
   (277221798533*\[ScriptU][4]*\[ScriptU][5])/177500030400 - 
   (2006351*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/529200 - 
   (2006351*Log[\[ScriptU][3]]*\[ScriptU][4]*\[ScriptU][5])/529200 + 
   (39535657907000401*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1491000255360000 - (692686252411*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/46103904000 + 
   (931307*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    475200 - (692686252411*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/46103904000 + (931307*Log[\[ScriptU][3]]^2*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/475200, 
 \[DoubleStruckCapitalS][5][2, 3][1, 4] -> 10 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 - 
   (109869882233485043*\[ScriptU][4])/98406016853760000 + 
   (7366694712343*Log[\[ScriptU][3]]*\[ScriptU][4])/7100001216000 - 
   (53950591*Log[\[ScriptU][3]]^2*\[ScriptU][4])/307359360 - 
   (109869882233485043*\[ScriptU][5])/98406016853760000 + 
   (7366694712343*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 - 
   (53950591*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 - 
   (482901974984029*\[ScriptU][4]*\[ScriptU][5])/1073520183859200 + 
   (5722144003344211*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    1491000255360000 - (804394478257*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/645454656000 + 
   (14524187*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    46569600 - (804394478257*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/645454656000 + (14524187*Log[\[ScriptU][3]]^2*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/46569600, 
 \[DoubleStruckCapitalS][5][2, 4][1, 3] -> 10 - 3*Log[\[ScriptU][1]] + 
   Log[\[ScriptU][1]]^2/2 - 3*Log[\[ScriptU][3]] + Log[\[ScriptU][3]]^2/2 + 
   (47337326293039*\[ScriptU][4])/6508334448000 - 
   (7381*Log[\[ScriptU][1]]*\[ScriptU][4])/2520 - 
   (4145699*Log[\[ScriptU][3]]*\[ScriptU][4])/70436520 + 
   (32891*Log[\[ScriptU][3]]^2*\[ScriptU][4])/50820 - 
   (109869882233485043*\[ScriptU][5])/98406016853760000 + 
   (7366694712343*Log[\[ScriptU][1]]*\[ScriptU][5])/7100001216000 - 
   (53950591*Log[\[ScriptU][1]]^2*\[ScriptU][5])/307359360 - 
   (31866427293611531*\[ScriptU][4]*\[ScriptU][5])/13419002298240000 + 
   (3290986051*Log[\[ScriptU][1]]*\[ScriptU][4]*\[ScriptU][5])/3200601600 + 
   (86692964074028437*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    3354750574560000 - (17413441371163*Log[\[ScriptU][1]]*\[ScriptU][2]*
     \[ScriptU][4]*\[ScriptU][5])/1936363968000 + 
   (95593621*Log[\[ScriptU][1]]^2*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/
    139708800 - (3413636184097*Log[\[ScriptU][3]]*\[ScriptU][2]*\[ScriptU][4]*
     \[ScriptU][5])/645454656000 + (145750051*Log[\[ScriptU][3]]^2*
     \[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/46569600, 
 \[DoubleStruckCapitalS][5][3, 4][1, 2] -> 
  (213494891*\[ScriptU][4])/127008000 + 
   (1387733443*\[ScriptU][2]*\[ScriptU][4]*\[ScriptU][5])/254016000}


==> MathematicaFILE/prefactors.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{\[ScriptCapitalD][1, 2][3, 4, 5] -> \[DoubleStruckCapitalD][1, 2][3, 4, 5]/
   (x[3, 4]*x[3, 5]*x[4, 5]), \[ScriptCapitalD][1, 3][2, 4, 5] -> 
  \[DoubleStruckCapitalD][1, 3][2, 4, 5]/(x[2, 4]*x[2, 5]*x[4, 5]), 
 \[ScriptCapitalD][1, 4][2, 3, 5] -> \[DoubleStruckCapitalD][1, 4][2, 3, 5]/
   (x[2, 3]*x[2, 5]*x[3, 5]), \[ScriptCapitalD][1, 5][2, 3, 4] -> 
  \[DoubleStruckCapitalD][1, 5][2, 3, 4]/(x[2, 3]*x[2, 4]*x[3, 4]), 
 \[ScriptCapitalD][2, 3][1, 4, 5] -> \[DoubleStruckCapitalD][2, 3][1, 4, 5]/
   (x[1, 4]*x[1, 5]*x[4, 5]), \[ScriptCapitalD][2, 4][1, 3, 5] -> 
  \[DoubleStruckCapitalD][2, 4][1, 3, 5]/(x[1, 3]*x[1, 5]*x[3, 5]), 
 \[ScriptCapitalD][2, 5][1, 3, 4] -> \[DoubleStruckCapitalD][2, 5][1, 3, 4]/
   (x[1, 3]*x[1, 4]*x[3, 4]), \[ScriptCapitalD][3, 4][1, 2, 5] -> 
  \[DoubleStruckCapitalD][3, 4][1, 2, 5]/(x[1, 2]*x[1, 5]*x[2, 5]), 
 \[ScriptCapitalD][3, 5][1, 2, 4] -> \[DoubleStruckCapitalD][3, 5][1, 2, 4]/
   (x[1, 2]*x[1, 4]*x[2, 4]), \[ScriptCapitalD][4, 5][1, 2, 3] -> 
  \[DoubleStruckCapitalD][4, 5][1, 2, 3]/(x[1, 2]*x[1, 3]*x[2, 3]), 
 \[ScriptCapitalL][1][2, 3][4, 5] -> \[DoubleStruckCapitalL][1][2, 3][4, 5]/
   (x[1, 3]*x[1, 4]*x[2, 5]), \[ScriptCapitalL][1][2, 4][3, 5] -> 
  (x[3, 5]*\[DoubleStruckCapitalL][1][2, 4][3, 5])/
   (x[1, 3]^2*x[2, 5]*x[4, 5]), \[ScriptCapitalL][1][2, 5][3, 4] -> 
  (x[3, 5]*\[DoubleStruckCapitalL][1][2, 5][3, 4])/
   (x[1, 3]^2*x[2, 5]*x[4, 5]), \[ScriptCapitalL][2][1, 3][4, 5] -> 
  \[DoubleStruckCapitalL][2][1, 3][4, 5]/(x[1, 3]*x[2, 4]*x[2, 5]), 
 \[ScriptCapitalL][2][1, 4][3, 5] -> 
  (x[3, 5]*\[DoubleStruckCapitalL][2][1, 4][3, 5])/
   (x[1, 3]*x[2, 3]*x[2, 5]*x[4, 5]), \[ScriptCapitalL][2][1, 5][3, 4] -> 
  (x[3, 5]*\[DoubleStruckCapitalL][2][1, 5][3, 4])/
   (x[1, 3]*x[2, 3]*x[2, 5]*x[4, 5]), \[ScriptCapitalL][3][1, 2][4, 5] -> 
  \[DoubleStruckCapitalL][3][1, 2][4, 5]/(x[1, 3]*x[2, 4]*x[3, 5]), 
 \[ScriptCapitalL][3][1, 4][2, 5] -> \[DoubleStruckCapitalL][3][1, 4][2, 5]/
   (x[1, 3]*x[2, 3]*x[4, 5]), \[ScriptCapitalL][3][1, 5][2, 4] -> 
  \[DoubleStruckCapitalL][3][1, 5][2, 4]/(x[1, 3]*x[2, 3]*x[4, 5]), 
 \[ScriptCapitalL][4][1, 2][3, 5] -> \[DoubleStruckCapitalL][4][1, 2][3, 5]/
   (x[1, 4]*x[2, 4]*x[3, 5]), \[ScriptCapitalL][4][1, 3][2, 5] -> 
  \[DoubleStruckCapitalL][4][1, 3][2, 5]/(x[1, 4]*x[2, 4]*x[3, 5]), 
 \[ScriptCapitalL][4][1, 5][2, 3] -> \[DoubleStruckCapitalL][4][1, 5][2, 3]/
   (x[1, 4]*x[2, 4]*x[3, 5]), \[ScriptCapitalL][5][1, 2][3, 4] -> 
  \[DoubleStruckCapitalL][5][1, 2][3, 4]/(x[1, 5]*x[2, 4]*x[3, 5]), 
 \[ScriptCapitalL][5][1, 3][2, 4] -> \[DoubleStruckCapitalL][5][1, 3][2, 4]/
   (x[1, 5]*x[2, 4]*x[3, 5]), \[ScriptCapitalL][5][1, 4][2, 3] -> 
  \[DoubleStruckCapitalL][5][1, 4][2, 3]/(x[1, 5]*x[2, 4]*x[3, 5]), 
 \[ScriptCapitalS][1][2, 3][4, 5] -> \[DoubleStruckCapitalS][1][2, 3][4, 5]/
   (x[2, 3]*x[2, 4]*x[3, 5]), \[ScriptCapitalS][1][2, 4][3, 5] -> 
  \[DoubleStruckCapitalS][1][2, 4][3, 5]/(x[2, 3]*x[2, 4]*x[4, 5]), 
 \[ScriptCapitalS][1][2, 5][3, 4] -> \[DoubleStruckCapitalS][1][2, 5][3, 4]/
   (x[2, 3]*x[2, 5]*x[4, 5]), \[ScriptCapitalS][1][3, 4][2, 5] -> 
  \[DoubleStruckCapitalS][1][3, 4][2, 5]/(x[2, 3]*x[3, 4]*x[4, 5]), 
 \[ScriptCapitalS][1][3, 5][2, 4] -> \[DoubleStruckCapitalS][1][3, 5][2, 4]/
   (x[2, 3]*x[3, 5]*x[4, 5]), \[ScriptCapitalS][1][4, 5][2, 3] -> 
  \[DoubleStruckCapitalS][1][4, 5][2, 3]/(x[2, 4]*x[3, 5]*x[4, 5]), 
 \[ScriptCapitalS][2][1, 3][4, 5] -> \[DoubleStruckCapitalS][2][1, 3][4, 5]/
   (x[1, 3]*x[1, 4]*x[3, 5]), \[ScriptCapitalS][2][1, 4][3, 5] -> 
  \[DoubleStruckCapitalS][2][1, 4][3, 5]/(x[1, 3]*x[1, 4]*x[4, 5]), 
 \[ScriptCapitalS][2][1, 5][3, 4] -> \[DoubleStruckCapitalS][2][1, 5][3, 4]/
   (x[1, 3]*x[1, 5]*x[4, 5]), \[ScriptCapitalS][2][3, 4][1, 5] -> 
  \[DoubleStruckCapitalS][2][3, 4][1, 5]/(x[1, 3]*x[3, 4]*x[4, 5]), 
 \[ScriptCapitalS][2][3, 5][1, 4] -> \[DoubleStruckCapitalS][2][3, 5][1, 4]/
   (x[1, 3]*x[3, 5]*x[4, 5]), \[ScriptCapitalS][2][4, 5][1, 3] -> 
  \[DoubleStruckCapitalS][2][4, 5][1, 3]/(x[1, 4]*x[3, 5]*x[4, 5]), 
 \[ScriptCapitalS][3][1, 2][4, 5] -> \[DoubleStruckCapitalS][3][1, 2][4, 5]/
   (x[1, 2]*x[1, 4]*x[2, 5]), \[ScriptCapitalS][3][1, 4][2, 5] -> 
  (x[3, 5]*\[DoubleStruckCapitalS][3][1, 4][2, 5])/
   (x[1, 3]*x[1, 4]*x[2, 5]*x[4, 5]), \[ScriptCapitalS][3][1, 5][2, 4] -> 
  (x[3, 5]*\[DoubleStruckCapitalS][3][1, 5][2, 4])/
   (x[1, 3]*x[1, 5]*x[2, 5]*x[4, 5]), \[ScriptCapitalS][3][2, 4][1, 5] -> 
  (x[3, 5]*\[DoubleStruckCapitalS][3][2, 4][1, 5])/
   (x[1, 3]*x[2, 4]*x[2, 5]*x[4, 5]), \[ScriptCapitalS][3][2, 5][1, 4] -> 
  (x[3, 5]*\[DoubleStruckCapitalS][3][2, 5][1, 4])/
   (x[1, 3]*x[2, 5]^2*x[4, 5]), \[ScriptCapitalS][3][4, 5][1, 2] -> 
  \[DoubleStruckCapitalS][3][4, 5][1, 2]/(x[1, 4]*x[2, 5]*x[4, 5]), 
 \[ScriptCapitalS][4][1, 2][3, 5] -> \[DoubleStruckCapitalS][4][1, 2][3, 5]/
   (x[1, 2]*x[1, 3]*x[2, 5]), \[ScriptCapitalS][4][1, 3][2, 5] -> 
  \[DoubleStruckCapitalS][4][1, 3][2, 5]/(x[1, 3]^2*x[2, 5]), 
 \[ScriptCapitalS][4][1, 5][2, 3] -> \[DoubleStruckCapitalS][4][1, 5][2, 3]/
   (x[1, 3]*x[1, 5]*x[2, 5]), \[ScriptCapitalS][4][2, 3][1, 5] -> 
  \[DoubleStruckCapitalS][4][2, 3][1, 5]/(x[1, 3]*x[2, 3]*x[2, 5]), 
 \[ScriptCapitalS][4][2, 5][1, 3] -> \[DoubleStruckCapitalS][4][2, 5][1, 3]/
   (x[1, 3]*x[2, 5]^2), \[ScriptCapitalS][4][3, 5][1, 2] -> 
  \[DoubleStruckCapitalS][4][3, 5][1, 2]/(x[1, 3]*x[2, 5]*x[3, 5]), 
 \[ScriptCapitalS][5][1, 2][3, 4] -> \[DoubleStruckCapitalS][5][1, 2][3, 4]/
   (x[1, 2]*x[1, 3]*x[2, 4]), \[ScriptCapitalS][5][1, 3][2, 4] -> 
  \[DoubleStruckCapitalS][5][1, 3][2, 4]/(x[1, 3]^2*x[2, 4]), 
 \[ScriptCapitalS][5][1, 4][2, 3] -> \[DoubleStruckCapitalS][5][1, 4][2, 3]/
   (x[1, 3]*x[1, 4]*x[2, 4]), \[ScriptCapitalS][5][2, 3][1, 4] -> 
  \[DoubleStruckCapitalS][5][2, 3][1, 4]/(x[1, 3]*x[2, 3]*x[2, 4]), 
 \[ScriptCapitalS][5][2, 4][1, 3] -> \[DoubleStruckCapitalS][5][2, 4][1, 3]/
   (x[1, 3]*x[2, 4]^2), \[ScriptCapitalS][5][3, 4][1, 2] -> 
  \[DoubleStruckCapitalS][5][3, 4][1, 2]/(x[1, 3]*x[2, 4]*x[3, 4])}

